Observation of new $\Xi_c^0$ baryons decaying to $\Lambda_c^+ K^-$

The $\Lambda_c^+K^-$ mass spectrum is studied with a data sample of $pp$ collisions at a centre-of-mass energy of 13 TeV corresponding to an integrated luminosity of 5.6 fb$^{-1}$ collected by the LHCb experiment. Three $\Xi_c^0$ states are observed with a large significance and their masses and natural widths are measured to be \begin{eqnarray*} m(\Xi_c(2923)^0)&=& 2923.04 \pm 0.25 \pm 0.20 \pm 0.14 ~\mathrm{MeV}, \Gamma(\Xi_c(2923)^0) &=& 7.1 \pm 0.8 \pm 1.8 ~\mathrm{MeV}, \end{eqnarray*} \begin{eqnarray*} m(\Xi_c(2939)^0) &=& 2938.55 \pm 0.21 \pm 0.17 \pm 0.14 ~\mathrm{ MeV}, \Gamma(\Xi_c(2939)^0) &=& 10.2 \pm 0.8 \pm 1.1 ~\mathrm{ MeV}, \end{eqnarray*} \begin{eqnarray*} m(\Xi_c(2965)^0) &=& 2964.88 \pm 0.26 \pm 0.14 \pm 0.14~\mathrm{ MeV}, \Gamma(\Xi_c(2965)^0) &=& 14.1 \pm 0.9 \pm 1.3~\mathrm{ MeV}, \end{eqnarray*} where the uncertainties are statistical, systematic, and due to the limited knowledge of the $\Lambda_c^+$ mass. The $\Xi_c(2923)^0$ and $\Xi_c(2939)^0$ baryons are new states. The $\Xi_c(2965)^0$ state is in the vicinity of the known $\Xi_c(2970)^0$ baryon; however, their masses and natural widths differ significantly.

==> figs/Fig1.C <==
void Lcfit_TOTAL_PAPER()
{
//=========Macro generated from canvas: cPAPER/test000
//=========  (Tue Mar 24 11:02:40 2020) by ROOT version 6.18/04
   TCanvas *cPAPER = new TCanvas("cPAPER", "test000",20,43,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cPAPER->Range(2189.61,-216216.2,2358.442,1135135);
   cPAPER->SetFillColor(0);
   cPAPER->SetBorderMode(0);
   cPAPER->SetBorderSize(2);
   cPAPER->SetTickx(1);
   cPAPER->SetTicky(1);
   cPAPER->SetLeftMargin(0.18);
   cPAPER->SetRightMargin(0.05);
   cPAPER->SetBottomMargin(0.16);
   cPAPER->SetFrameLineWidth(2);
   cPAPER->SetFrameBorderMode(0);
   cPAPER->SetFrameLineWidth(2);
   cPAPER->SetFrameBorderMode(0);
   
   TH1D *frame_91ce670__1 = new TH1D("frame_91ce670__1","A RooPlot of \"Lc_M_DTF_PV\"",100,2220,2350);
   frame_91ce670__1->SetBinContent(1,966569.6);
   frame_91ce670__1->SetMaximum(1000000);
   frame_91ce670__1->SetEntries(1);
   frame_91ce670__1->SetDirectory(0);
   frame_91ce670__1->SetStats(0);
   frame_91ce670__1->SetLineWidth(2);
   frame_91ce670__1->SetMarkerStyle(20);
   frame_91ce670__1->GetXaxis()->SetTitle("#it{m}(#it{p}#it{K}^{#minus}#it{#pi}^{+}) [MeV]");
   frame_91ce670__1->GetXaxis()->SetNdivisions(505);
   frame_91ce670__1->GetXaxis()->SetLabelFont(132);
   frame_91ce670__1->GetXaxis()->SetLabelOffset(0.01);
   frame_91ce670__1->GetXaxis()->SetLabelSize(0.06);
   frame_91ce670__1->GetXaxis()->SetTitleSize(0.072);
   frame_91ce670__1->GetXaxis()->SetTitleOffset(0.95);
   frame_91ce670__1->GetXaxis()->SetTitleFont(132);
   frame_91ce670__1->GetYaxis()->SetTitle("Candidates / (0.5 MeV)");
   frame_91ce670__1->GetYaxis()->SetNdivisions(505);
   frame_91ce670__1->GetYaxis()->SetLabelFont(132);
   frame_91ce670__1->GetYaxis()->SetLabelOffset(0.01);
   frame_91ce670__1->GetYaxis()->SetLabelSize(0.06);
   frame_91ce670__1->GetYaxis()->SetTitleSize(0.072);
   frame_91ce670__1->GetYaxis()->SetTitleOffset(1.2);
   frame_91ce670__1->GetYaxis()->SetTitleFont(132);
   frame_91ce670__1->GetZaxis()->SetLabelFont(132);
   frame_91ce670__1->GetZaxis()->SetLabelSize(0.06);
   frame_91ce670__1->GetZaxis()->SetTitleSize(0.072);
   frame_91ce670__1->GetZaxis()->SetTitleOffset(1.2);
   frame_91ce670__1->GetZaxis()->SetTitleFont(132);
   frame_91ce670__1->Draw("FUNC");
   
   Double_t h_datah_fx3001[260] = {
   2220.25,
   2220.75,
   2221.25,
   2221.75,
   2222.25,
   2222.75,
   2223.25,
   2223.75,
   2224.25,
   2224.75,
   2225.25,
   2225.75,
   2226.25,
   2226.75,
   2227.25,
   2227.75,
   2228.25,
   2228.75,
   2229.25,
   2229.75,
   2230.25,
   2230.75,
   2231.25,
   2231.75,
   2232.25,
   2232.75,
   2233.25,
   2233.75,
   2234.25,
   2234.75,
   2235.25,
   2235.75,
   2236.25,
   2236.75,
   2237.25,
   2237.75,
   2238.25,
   2238.75,
   2239.25,
   2239.75,
   2240.25,
   2240.75,
   2241.25,
   2241.75,
   2242.25,
   2242.75,
   2243.25,
   2243.75,
   2244.25,
   2244.75,
   2245.25,
   2245.75,
   2246.25,
   2246.75,
   2247.25,
   2247.75,
   2248.25,
   2248.75,
   2249.25,
   2249.75,
   2250.25,
   2250.75,
   2251.25,
   2251.75,
   2252.25,
   2252.75,
   2253.25,
   2253.75,
   2254.25,
   2254.75,
   2255.25,
   2255.75,
   2256.25,
   2256.75,
   2257.25,
   2257.75,
   2258.25,
   2258.75,
   2259.25,
   2259.75,
   2260.25,
   2260.75,
   2261.25,
   2261.75,
   2262.25,
   2262.75,
   2263.25,
   2263.75,
   2264.25,
   2264.75,
   2265.25,
   2265.75,
   2266.25,
   2266.75,
   2267.25,
   2267.75,
   2268.25,
   2268.75,
   2269.25,
   2269.75,
   2270.25,
   2270.75,
   2271.25,
   2271.75,
   2272.25,
   2272.75,
   2273.25,
   2273.75,
   2274.25,
   2274.75,
   2275.25,
   2275.75,
   2276.25,
   2276.75,
   2277.25,
   2277.75,
   2278.25,
   2278.75,
   2279.25,
   2279.75,
   2280.25,
   2280.75,
   2281.25,
   2281.75,
   2282.25,
   2282.75,
   2283.25,
   2283.75,
   2284.25,
   2284.75,
   2285.25,
   2285.75,
   2286.25,
   2286.75,
   2287.25,
   2287.75,
   2288.25,
   2288.75,
   2289.25,
   2289.75,
   2290.25,
   2290.75,
   2291.25,
   2291.75,
   2292.25,
   2292.75,
   2293.25,
   2293.75,
   2294.25,
   2294.75,
   2295.25,
   2295.75,
   2296.25,
   2296.75,
   2297.25,
   2297.75,
   2298.25,
   2298.75,
   2299.25,
   2299.75,
   2300.25,
   2300.75,
   2301.25,
   2301.75,
   2302.25,
   2302.75,
   2303.25,
   2303.75,
   2304.25,
   2304.75,
   2305.25,
   2305.75,
   2306.25,
   2306.75,
   2307.25,
   2307.75,
   2308.25,
   2308.75,
   2309.25,
   2309.75,
   2310.25,
   2310.75,
   2311.25,
   2311.75,
   2312.25,
   2312.75,
   2313.25,
   2313.75,
   2314.25,
   2314.75,
   2315.25,
   2315.75,
   2316.25,
   2316.75,
   2317.25,
   2317.75,
   2318.25,
   2318.75,
   2319.25,
   2319.75,
   2320.25,
   2320.75,
   2321.25,
   2321.75,
   2322.25,
   2322.75,
   2323.25,
   2323.75,
   2324.25,
   2324.75,
   2325.25,
   2325.75,
   2326.25,
   2326.75,
   2327.25,
   2327.75,
   2328.25,
   2328.75,
   2329.25,
   2329.75,
   2330.25,
   2330.75,
   2331.25,
   2331.75,
   2332.25,
   2332.75,
   2333.25,
   2333.75,
   2334.25,
   2334.75,
   2335.25,
   2335.75,
   2336.25,
   2336.75,
   2337.25,
   2337.75,
   2338.25,
   2338.75,
   2339.25,
   2339.75,
   2340.25,
   2340.75,
   2341.25,
   2341.75,
   2342.25,
   2342.75,
   2343.25,
   2343.75,
   2344.25,
   2344.75,
   2345.25,
   2345.75,
   2346.25,
   2346.75,
   2347.25,
   2347.75,
   2348.25,
   2348.75,
   2349.25,
   2349.75};
   Double_t h_datah_fy3001[260] = {
   31237,
   31302,
   31586,
   31162,
   31506,
   31612,
   31080,
   31260,
   31231,
   31591,
   31463,
   31570,
   31540,
   31686,
   31714,
   32286,
   32219,
   31718,
   32254,
   31831,
   32366,
   32275,
   31892,
   32495,
   31954,
   32596,
   32968,
   32686,
   32222,
   32757,
   33072,
   33053,
   32675,
   32613,
   32879,
   33034,
   32980,
   32951,
   33438,
   32974,
   33147,
   33399,
   33296,
   33133,
   33992,
   33289,
   33803,
   34139,
   33576,
   34443,
   34026,
   34598,
   33827,
   34409,
   34066,
   34330,
   34665,
   34459,
   35288,
   34829,
   34999,
   34818,
   35209,
   35113,
   35648,
   35416,
   35309,
   35886,
   35797,
   36063,
   36100,
   36362,
   36322,
   36891,
   37060,
   37073,
   37478,
   37409,
   37712,
   37895,
   38555,
   38731,
   39332,
   39442,
   40182,
   40324,
   41172,
   41500,
   42253,
   42645,
   43633,
   44690,
   45010,
   46585,
   47616,
   49588,
   51461,
   52827,
   54839,
   57594,
   60105,
   63518,
   67994,
   72139,
   77782,
   83554,
   90625,
   98338,
   108482,
   120093,
   132368,
   147730,
   163446,
   182584,
   204158,
   227734,
   257110,
   286382,
   320465,
   358414,
   397454,
   442714,
   487349,
   535590,
   584271,
   632153,
   680934,
   727738,
   774320,
   811077,
   849085,
   878561,
   898539,
   913095,
   919583,
   917131,
   904995,
   886677,
   862445,
   832128,
   793562,
   750252,
   707092,
   659090,
   613949,
   564807,
   519457,
   474081,
   431459,
   389964,
   353724,
   316194,
   286124,
   256249,
   229579,
   205508,
   185356,
   166259,
   149283,
   134492,
   121684,
   109822,
   100329,
   91739,
   83770,
   77420,
   71374,
   67247,
   61832,
   58142,
   55247,
   52543,
   50281,
   47775,
   45437,
   44058,
   42397,
   41554,
   40574,
   39545,
   38392,
   37959,
   36888,
   36597,
   36354,
   34978,
   35324,
   34298,
   34316,
   33941,
   33589,
   33814,
   33166,
   32869,
   32943,
   33058,
   31766,
   32664,
   32157,
   31766,
   31995,
   31888,
   31314,
   31463,
   31277,
   31033,
   31320,
   31060,
   30941,
   31095,
   31248,
   30889,
   30656,
   30718,
   30785,
   30560,
   30615,
   30576,
   30535,
   30267,
   30258,
   30014,
   30331,
   30796,
   30263,
   30649,
   29936,
   30028,
   30080,
   30313,
   30242,
   30117,
   30240,
   29853,
   30099,
   29402,
   29453,
   29344,
   29757,
   30054,
   29585,
   29721,
   29628,
   29337,
   29694,
   29152,
   29517,
   29888,
   29458,
   29509,
   29767,
   29513,
   28980,
   29053,
   29722,
   29397,
   29262,
   29671,
   28632,
   29350};
   Double_t h_datah_felx3001[260] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_datah_fely3001[260] = {
   176.2406,
   176.4244,
   177.2252,
   176.0283,
   177,
   177.2983,
   175.7959,
   176.3057,
   176.2237,
   177.2393,
   176.8788,
   177.1802,
   177.0957,
   177.5063,
   177.585,
   179.1837,
   178.9972,
   177.5962,
   179.0947,
   177.9131,
   179.4062,
   179.1531,
   178.084,
   179.7644,
   178.2575,
   180.0443,
   181.0716,
   180.2934,
   179.0056,
   180.4896,
   181.3578,
   181.3055,
   180.263,
   180.0914,
   180.8264,
   181.2533,
   181.1047,
   181.0248,
   182.3613,
   181.0881,
   181.5639,
   182.2546,
   181.9726,
   181.5254,
   183.8699,
   181.9534,
   183.3566,
   184.2681,
   182.7382,
   185.0889,
   183.9621,
   185.506,
   183.4219,
   184.9973,
   184.0704,
   184.7842,
   185.6861,
   185.132,
   187.3517,
   186.126,
   186.5809,
   186.0965,
   187.1413,
   186.8853,
   188.3074,
   187.6921,
   187.4076,
   188.9367,
   188.7016,
   189.4033,
   189.5007,
   190.1889,
   190.084,
   191.571,
   192.0104,
   192.0442,
   193.093,
   192.9147,
   193.6964,
   194.167,
   195.8549,
   196.3026,
   197.8236,
   198.1007,
   199.9551,
   200.309,
   202.4095,
   203.2161,
   205.056,
   206.0073,
   208.3857,
   210.9007,
   211.6562,
   215.3362,
   217.7115,
   222.1842,
   226.3507,
   229.3418,
   233.6778,
   239.488,
   244.6637,
   251.5283,
   260.2571,
   268.0875,
   278.3947,
   288.5575,
   300.5403,
   313.0893,
   328.8664,
   346.0447,
   363.3245,
   383.8569,
   403.7849,
   426.7988,
   451.3387,
   476.7151,
   506.5604,
   534.6469,
   565.5965,
   598.1771,
   629.9397,
   664.8678,
   697.604,
   731.3403,
   763.8764,
   794.5807,
   824.6874,
   852.5758,
   879.4547,
   900.0983,
   920.9582,
   936.816,
   947.4131,
   955.0602,
   958.449,
   957.1697,
   950.8124,
   941.1354,
   928.1793,
   911.7106,
   890.3211,
   865.671,
   840.3878,
   811.3437,
   783.0491,
   751.0366,
   720.2338,
   688.0356,
   656.3556,
   623.9712,
   594.2472,
   561.8115,
   534.4058,
   505.7107,
   478.6443,
   452.8302,
   430.0302,
   407.249,
   385.8719,
   366.2319,
   348.3327,
   330.8944,
   316.2479,
   302.3849,
   288.9309,
   277.7449,
   266.6596,
   258.8207,
   248.1609,
   240.627,
   234.5473,
   228.7231,
   223.7348,
   218.0755,
   212.6602,
   209.4006,
   205.4059,
   203.3486,
   200.9305,
   198.3599,
   195.4394,
   194.3313,
   191.5631,
   190.8041,
   190.1679,
   186.5247,
   187.4475,
   184.6979,
   184.7465,
   183.7315,
   182.7737,
   183.3865,
   181.616,
   180.7988,
   181.0028,
   181.3193,
   177.7309,
   180.2325,
   178.8244,
   177.7309,
   178.3722,
   178.0728,
   176.4583,
   176.8788,
   176.3538,
   175.6626,
   176.4753,
   175.7392,
   175.4013,
   175.8385,
   176.2717,
   175.2534,
   174.5893,
   174.7662,
   174.9573,
   174.3149,
   174.4721,
   174.3607,
   174.2434,
   173.4749,
   173.449,
   172.7462,
   173.6587,
   174.9886,
   173.4634,
   174.5693,
   172.521,
   172.7866,
   172.9366,
   173.607,
   173.403,
   173.0432,
   173.3972,
   172.2809,
   172.9914,
   170.9708,
   171.1195,
   170.8016,
   172.0029,
   172.8616,
   171.5036,
   171.8985,
   171.6286,
   170.7812,
   171.8202,
   170.2403,
   171.3058,
   172.3822,
   171.1341,
   171.2826,
   172.0319,
   171.2942,
   169.7359,
   169.9501,
   171.9014,
   170.9563,
   170.5621,
   171.7534,
   168.7107,
   170.8191};
   Double_t h_datah_fehx3001[260] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_datah_fehy3001[260] = {
   177.2406,
   177.4244,
   178.2252,
   177.0283,
   178,
   178.2983,
   176.7959,
   177.3057,
   177.2237,
   178.2393,
   177.8788,
   178.1802,
   178.0957,
   178.5063,
   178.585,
   180.1837,
   179.9972,
   178.5962,
   180.0947,
   178.9131,
   180.4062,
   180.1531,
   179.084,
   180.7644,
   179.2575,
   181.0443,
   182.0716,
   181.2934,
   180.0056,
   181.4896,
   182.3578,
   182.3055,
   181.263,
   181.0914,
   181.8264,
   182.2533,
   182.1047,
   182.0248,
   183.3613,
   182.0881,
   182.5639,
   183.2546,
   182.9726,
   182.5254,
   184.8699,
   182.9534,
   184.3566,
   185.2681,
   183.7382,
   186.0889,
   184.9621,
   186.506,
   184.4219,
   185.9973,
   185.0704,
   185.7842,
   186.6861,
   186.132,
   188.3517,
   187.126,
   187.5809,
   187.0965,
   188.1413,
   187.8853,
   189.3074,
   188.6921,
   188.4076,
   189.9367,
   189.7016,
   190.4033,
   190.5007,
   191.1889,
   191.084,
   192.571,
   193.0104,
   193.0442,
   194.093,
   193.9147,
   194.6964,
   195.167,
   196.8549,
   197.3026,
   198.8236,
   199.1007,
   200.9551,
   201.309,
   203.4095,
   204.2161,
   206.056,
   207.0073,
   209.3857,
   211.9007,
   212.6562,
   216.3362,
   218.7115,
   223.1842,
   227.3507,
   230.3418,
   234.6778,
   240.488,
   245.6637,
   252.5283,
   261.2571,
   269.0875,
   279.3947,
   289.5575,
   301.5403,
   314.0893,
   329.8664,
   347.0447,
   364.3245,
   384.8569,
   404.7849,
   427.7988,
   452.3387,
   477.7151,
   507.5604,
   535.6469,
   566.5965,
   599.1771,
   630.9397,
   665.8678,
   698.604,
   732.3403,
   764.8764,
   795.5807,
   825.6874,
   853.5758,
   880.4547,
   901.0983,
   921.9582,
   937.816,
   948.4131,
   956.0602,
   959.449,
   958.1697,
   951.8124,
   942.1354,
   929.1793,
   912.7106,
   891.3211,
   866.671,
   841.3878,
   812.3437,
   784.0491,
   752.0366,
   721.2338,
   689.0356,
   657.3556,
   624.9712,
   595.2472,
   562.8115,
   535.4058,
   506.7107,
   479.6443,
   453.8302,
   431.0302,
   408.249,
   386.8719,
   367.2319,
   349.3327,
   331.8944,
   317.2479,
   303.3849,
   289.9309,
   278.7449,
   267.6596,
   259.8207,
   249.1609,
   241.627,
   235.5473,
   229.7231,
   224.7348,
   219.0755,
   213.6602,
   210.4006,
   206.4059,
   204.3486,
   201.9305,
   199.3599,
   196.4394,
   195.3313,
   192.5631,
   191.8041,
   191.1679,
   187.5247,
   188.4475,
   185.6979,
   185.7465,
   184.7315,
   183.7737,
   184.3865,
   182.616,
   181.7988,
   182.0028,
   182.3193,
   178.7309,
   181.2325,
   179.8244,
   178.7309,
   179.3722,
   179.0728,
   177.4583,
   177.8788,
   177.3538,
   176.6626,
   177.4753,
   176.7392,
   176.4013,
   176.8385,
   177.2717,
   176.2534,
   175.5893,
   175.7662,
   175.9573,
   175.3149,
   175.4721,
   175.3607,
   175.2434,
   174.4749,
   174.449,
   173.7462,
   174.6587,
   175.9886,
   174.4634,
   175.5693,
   173.521,
   173.7866,
   173.9366,
   174.607,
   174.403,
   174.0432,
   174.3972,
   173.2809,
   173.9914,
   171.9708,
   172.1195,
   171.8016,
   173.0029,
   173.8616,
   172.5036,
   172.8985,
   172.6286,
   171.7812,
   172.8202,
   171.2403,
   172.3058,
   173.3822,
   172.1341,
   172.2826,
   173.0319,
   172.2942,
   170.7359,
   170.9501,
   172.9014,
   171.9563,
   171.5621,
   172.7534,
   169.7107,
   171.8191};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(260,h_datah_fx3001,h_datah_fy3001,h_datah_felx3001,h_datah_fehx3001,h_datah_fely3001,h_datah_fehy3001);
   grae->SetName("h_datah");
   grae->SetTitle("Histogram of datah_plot__Lc_M_DTF_PV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datah3001 = new TH1F("Graph_h_datah3001","Histogram of datah_plot__Lc_M_DTF_PV",260,2207,2363);
   Graph_h_datah3001->SetMinimum(25616.96);
   Graph_h_datah3001->SetMaximum(1009750);
   Graph_h_datah3001->SetDirectory(0);
   Graph_h_datah3001->SetStats(0);
   Graph_h_datah3001->SetLineWidth(2);
   Graph_h_datah3001->SetMarkerStyle(20);
   Graph_h_datah3001->GetXaxis()->SetNdivisions(505);
   Graph_h_datah3001->GetXaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datah3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datah3001->GetXaxis()->SetTitleFont(132);
   Graph_h_datah3001->GetYaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datah3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datah3001->GetYaxis()->SetTitleFont(132);
   Graph_h_datah3001->GetZaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datah3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datah3001);
   
   grae->Draw("p");
   
   Double_t sum_Norm[Lc_M_DTF_PV]_fx1[135] = {
   2218.7,
   2218.7,
   2220,
   2221.3,
   2222.6,
   2223.9,
   2225.2,
   2226.5,
   2227.8,
   2229.1,
   2230.4,
   2231.7,
   2233,
   2234.3,
   2235.6,
   2236.9,
   2238.2,
   2239.5,
   2240.8,
   2242.1,
   2243.4,
   2244.7,
   2246,
   2247.3,
   2248.6,
   2249.9,
   2251.2,
   2252.5,
   2253.8,
   2255.1,
   2256.4,
   2257.7,
   2259,
   2260.3,
   2261.6,
   2262.9,
   2264.2,
   2265.5,
   2266.8,
   2268.1,
   2269.4,
   2270.7,
   2272,
   2273.3,
   2273.95,
   2274.6,
   2275.25,
   2275.9,
   2276.55,
   2277.2,
   2277.85,
   2278.5,
   2279.15,
   2279.8,
   2280.45,
   2281.1,
   2282.4,
   2283.05,
   2283.7,
   2284.35,
   2284.675,
   2285,
   2285.325,
   2285.65,
   2285.975,
   2286.3,
   2286.625,
   2286.95,
   2287.275,
   2287.6,
   2287.925,
   2288.25,
   2288.575,
   2288.9,
   2289.225,
   2289.55,
   2289.875,
   2290.2,
   2290.85,
   2291.5,
   2292.8,
   2293.45,
   2294.1,
   2294.75,
   2295.4,
   2296.05,
   2296.7,
   2297.35,
   2298,
   2298.65,
   2299.3,
   2299.95,
   2300.6,
   2301.25,
   2301.9,
   2303.2,
   2304.5,
   2305.8,
   2307.1,
   2308.4,
   2309.7,
   2311,
   2312.3,
   2313.6,
   2314.9,
   2316.2,
   2317.5,
   2318.8,
   2320.1,
   2321.4,
   2322.7,
   2324,
   2325.3,
   2326.6,
   2327.9,
   2329.2,
   2330.5,
   2331.8,
   2333.1,
   2334.4,
   2335.7,
   2337,
   2338.3,
   2339.6,
   2340.9,
   2342.2,
   2343.5,
   2344.8,
   2346.1,
   2347.4,
   2348.7,
   2350,
   2350,
   2351.3,
   2351.3};
   Double_t sum_Norm[Lc_M_DTF_PV]_fy1[135] = {
   0,
   33358.31,
   33358.31,
   33346.48,
   33335.32,
   33324.9,
   33315.25,
   33306.46,
   33298.58,
   33291.7,
   33285.9,
   33281.28,
   33277.94,
   33276,
   33275.63,
   33276.96,
   33280.21,
   33285.61,
   33293.46,
   33304.16,
   33318.26,
   33336.53,
   33360.12,
   33390.77,
   33431.11,
   33485.17,
   33559.08,
   33662,
   33807.48,
   34015.15,
   34312.84,
   34739.09,
   35345.95,
   36201.88,
   37394.4,
   39032.21,
   41246.29,
   44190.08,
   48039.11,
   52993.01,
   59287.79,
   67245.37,
   77464.84,
   91744.4,
   102326.7,
   115576.8,
   131659.3,
   151107.8,
   174473,
   202286.3,
   235011.1,
   272985.8,
   316359.8,
   365029.8,
   418582.2,
   476250.3,
   599006.8,
   660762.9,
   720091.7,
   774789.6,
   799710,
   822655.7,
   843376.4,
   861640.7,
   877240.6,
   889995.6,
   899755.8,
   906405.5,
   909865.1,
   910093.2,
   907086.9,
   900882.1,
   891553,
   879210.3,
   863998.9,
   846095.2,
   825703.5,
   803052,
   751975.7,
   694999.1,
   572166.1,
   510449.7,
   450889.4,
   394838,
   343275.2,
   296812.9,
   255725.7,
   220001.1,
   189401,
   163526.1,
   141877.2,
   123909.6,
   109075.9,
   96858.36,
   86789.4,
   71537.69,
   60830.8,
   53064.04,
   47271.82,
   42885.56,
   39556.63,
   37049.64,
   35187.62,
   33827.74,
   32852.06,
   32163.95,
   31686.02,
   31358.06,
   31134.54,
   30982.08,
   30876.83,
   30802.24,
   30747.12,
   30704.1,
   30668.41,
   30637.08,
   30608.29,
   30580.95,
   30554.4,
   30528.3,
   30502.43,
   30476.68,
   30450.99,
   30425.34,
   30399.7,
   30374.06,
   30348.43,
   30322.81,
   30297.18,
   30271.55,
   30245.93,
   30220.3,
   30220.3,
   30220.3,
   0};
   TGraph *graph = new TGraph(135,sum_Norm[Lc_M_DTF_PV]_fx1,sum_Norm[Lc_M_DTF_PV]_fy1);
   graph->SetName("sum_Norm[Lc_M_DTF_PV]");
   graph->SetTitle("Projection of sum");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sum_NormoBLc_M_DTF_PVcB1 = new TH1F("Graph_sum_NormoBLc_M_DTF_PVcB1","Projection of sum",135,2205.44,2364.56);
   Graph_sum_NormoBLc_M_DTF_PVcB1->SetMinimum(0);
   Graph_sum_NormoBLc_M_DTF_PVcB1->SetMaximum(1001103);
   Graph_sum_NormoBLc_M_DTF_PVcB1->SetDirectory(0);
   Graph_sum_NormoBLc_M_DTF_PVcB1->SetStats(0);
   Graph_sum_NormoBLc_M_DTF_PVcB1->SetLineWidth(2);
   Graph_sum_NormoBLc_M_DTF_PVcB1->SetMarkerStyle(20);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetXaxis()->SetNdivisions(505);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetXaxis()->SetLabelFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetXaxis()->SetTitleFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetYaxis()->SetLabelFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetYaxis()->SetTitleFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetZaxis()->SetLabelFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_sum_NormoBLc_M_DTF_PVcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sum_Norm[Lc_M_DTF_PV]1);
   
   graph->Draw("l");
   
   Double_t sum_Norm[Lc_M_DTF_PV]_Comp[exp]_fx2[106] = {
   2218.7,
   2218.7,
   2220,
   2221.3,
   2222.6,
   2223.9,
   2225.2,
   2226.5,
   2227.8,
   2229.1,
   2230.4,
   2231.7,
   2233,
   2234.3,
   2235.6,
   2236.9,
   2238.2,
   2239.5,
   2240.8,
   2242.1,
   2243.4,
   2244.7,
   2246,
   2247.3,
   2248.6,
   2249.9,
   2251.2,
   2252.5,
   2253.8,
   2255.1,
   2256.4,
   2257.7,
   2259,
   2260.3,
   2261.6,
   2262.9,
   2264.2,
   2265.5,
   2266.8,
   2268.1,
   2269.4,
   2270.7,
   2272,
   2273.3,
   2274.6,
   2275.9,
   2277.2,
   2278.5,
   2279.8,
   2281.1,
   2282.4,
   2283.7,
   2285,
   2286.3,
   2287.6,
   2288.9,
   2290.2,
   2291.5,
   2292.8,
   2294.1,
   2295.4,
   2296.7,
   2298,
   2299.3,
   2300.6,
   2301.9,
   2303.2,
   2304.5,
   2305.8,
   2307.1,
   2308.4,
   2309.7,
   2311,
   2312.3,
   2313.6,
   2314.9,
   2316.2,
   2317.5,
   2318.8,
   2320.1,
   2321.4,
   2322.7,
   2324,
   2325.3,
   2326.6,
   2327.9,
   2329.2,
   2330.5,
   2331.8,
   2333.1,
   2334.4,
   2335.7,
   2337,
   2338.3,
   2339.6,
   2340.9,
   2342.2,
   2343.5,
   2344.8,
   2346.1,
   2347.4,
   2348.7,
   2350,
   2350,
   2351.3,
   2351.3};
   Double_t sum_Norm[Lc_M_DTF_PV]_Comp[exp]_fy2[106] = {
   0,
   32782.9,
   32782.9,
   32757.27,
   32731.65,
   32706.02,
   32680.39,
   32654.77,
   32629.14,
   32603.52,
   32577.89,
   32552.26,
   32526.64,
   32501.01,
   32475.39,
   32449.76,
   32424.13,
   32398.51,
   32372.88,
   32347.26,
   32321.63,
   32296,
   32270.38,
   32244.75,
   32219.13,
   32193.5,
   32167.87,
   32142.25,
   32116.62,
   32091,
   32065.37,
   32039.74,
   32014.12,
   31988.49,
   31962.87,
   31937.24,
   31911.62,
   31885.99,
   31860.36,
   31834.74,
   31809.11,
   31783.49,
   31757.86,
   31732.23,
   31706.61,
   31680.98,
   31655.36,
   31629.73,
   31604.1,
   31578.48,
   31552.85,
   31527.23,
   31501.6,
   31475.97,
   31450.35,
   31424.72,
   31399.1,
   31373.47,
   31347.84,
   31322.22,
   31296.59,
   31270.97,
   31245.34,
   31219.71,
   31194.09,
   31168.46,
   31142.84,
   31117.21,
   31091.58,
   31065.96,
   31040.33,
   31014.71,
   30989.08,
   30963.46,
   30937.83,
   30912.2,
   30886.58,
   30860.95,
   30835.33,
   30809.7,
   30784.07,
   30758.45,
   30732.82,
   30707.2,
   30681.57,
   30655.94,
   30630.32,
   30604.69,
   30579.07,
   30553.44,
   30527.81,
   30502.19,
   30476.56,
   30450.94,
   30425.31,
   30399.68,
   30374.06,
   30348.43,
   30322.81,
   30297.18,
   30271.55,
   30245.93,
   30220.3,
   30220.3,
   30220.3,
   0};
   graph = new TGraph(106,sum_Norm[Lc_M_DTF_PV]_Comp[exp]_fx2,sum_Norm[Lc_M_DTF_PV]_Comp[exp]_fy2);
   graph->SetName("sum_Norm[Lc_M_DTF_PV]_Comp[exp]");
   graph->SetTitle("Projection of sum");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2 = new TH1F("Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2","Projection of sum",106,2205.44,2364.56);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->SetMinimum(0);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->SetMaximum(36061.19);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->SetDirectory(0);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->SetStats(0);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->SetLineWidth(2);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->SetMarkerStyle(20);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetXaxis()->SetNdivisions(505);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetXaxis()->SetLabelFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetXaxis()->SetTitleFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetYaxis()->SetLabelFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetYaxis()->SetTitleFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetZaxis()->SetLabelFont(132);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sum_NormoBLc_M_DTF_PVcB_CompoBexpcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sum_Norm[Lc_M_DTF_PV]_Comp[exp]2);
   
   graph->Draw("l");
   
   Double_t h_datah_fx3002[260] = {
   2220.25,
   2220.75,
   2221.25,
   2221.75,
   2222.25,
   2222.75,
   2223.25,
   2223.75,
   2224.25,
   2224.75,
   2225.25,
   2225.75,
   2226.25,
   2226.75,
   2227.25,
   2227.75,
   2228.25,
   2228.75,
   2229.25,
   2229.75,
   2230.25,
   2230.75,
   2231.25,
   2231.75,
   2232.25,
   2232.75,
   2233.25,
   2233.75,
   2234.25,
   2234.75,
   2235.25,
   2235.75,
   2236.25,
   2236.75,
   2237.25,
   2237.75,
   2238.25,
   2238.75,
   2239.25,
   2239.75,
   2240.25,
   2240.75,
   2241.25,
   2241.75,
   2242.25,
   2242.75,
   2243.25,
   2243.75,
   2244.25,
   2244.75,
   2245.25,
   2245.75,
   2246.25,
   2246.75,
   2247.25,
   2247.75,
   2248.25,
   2248.75,
   2249.25,
   2249.75,
   2250.25,
   2250.75,
   2251.25,
   2251.75,
   2252.25,
   2252.75,
   2253.25,
   2253.75,
   2254.25,
   2254.75,
   2255.25,
   2255.75,
   2256.25,
   2256.75,
   2257.25,
   2257.75,
   2258.25,
   2258.75,
   2259.25,
   2259.75,
   2260.25,
   2260.75,
   2261.25,
   2261.75,
   2262.25,
   2262.75,
   2263.25,
   2263.75,
   2264.25,
   2264.75,
   2265.25,
   2265.75,
   2266.25,
   2266.75,
   2267.25,
   2267.75,
   2268.25,
   2268.75,
   2269.25,
   2269.75,
   2270.25,
   2270.75,
   2271.25,
   2271.75,
   2272.25,
   2272.75,
   2273.25,
   2273.75,
   2274.25,
   2274.75,
   2275.25,
   2275.75,
   2276.25,
   2276.75,
   2277.25,
   2277.75,
   2278.25,
   2278.75,
   2279.25,
   2279.75,
   2280.25,
   2280.75,
   2281.25,
   2281.75,
   2282.25,
   2282.75,
   2283.25,
   2283.75,
   2284.25,
   2284.75,
   2285.25,
   2285.75,
   2286.25,
   2286.75,
   2287.25,
   2287.75,
   2288.25,
   2288.75,
   2289.25,
   2289.75,
   2290.25,
   2290.75,
   2291.25,
   2291.75,
   2292.25,
   2292.75,
   2293.25,
   2293.75,
   2294.25,
   2294.75,
   2295.25,
   2295.75,
   2296.25,
   2296.75,
   2297.25,
   2297.75,
   2298.25,
   2298.75,
   2299.25,
   2299.75,
   2300.25,
   2300.75,
   2301.25,
   2301.75,
   2302.25,
   2302.75,
   2303.25,
   2303.75,
   2304.25,
   2304.75,
   2305.25,
   2305.75,
   2306.25,
   2306.75,
   2307.25,
   2307.75,
   2308.25,
   2308.75,
   2309.25,
   2309.75,
   2310.25,
   2310.75,
   2311.25,
   2311.75,
   2312.25,
   2312.75,
   2313.25,
   2313.75,
   2314.25,
   2314.75,
   2315.25,
   2315.75,
   2316.25,
   2316.75,
   2317.25,
   2317.75,
   2318.25,
   2318.75,
   2319.25,
   2319.75,
   2320.25,
   2320.75,
   2321.25,
   2321.75,
   2322.25,
   2322.75,
   2323.25,
   2323.75,
   2324.25,
   2324.75,
   2325.25,
   2325.75,
   2326.25,
   2326.75,
   2327.25,
   2327.75,
   2328.25,
   2328.75,
   2329.25,
   2329.75,
   2330.25,
   2330.75,
   2331.25,
   2331.75,
   2332.25,
   2332.75,
   2333.25,
   2333.75,
   2334.25,
   2334.75,
   2335.25,
   2335.75,
   2336.25,
   2336.75,
   2337.25,
   2337.75,
   2338.25,
   2338.75,
   2339.25,
   2339.75,
   2340.25,
   2340.75,
   2341.25,
   2341.75,
   2342.25,
   2342.75,
   2343.25,
   2343.75,
   2344.25,
   2344.75,
   2345.25,
   2345.75,
   2346.25,
   2346.75,
   2347.25,
   2347.75,
   2348.25,
   2348.75,
   2349.25,
   2349.75};
   Double_t h_datah_fy3002[260] = {
   31237,
   31302,
   31586,
   31162,
   31506,
   31612,
   31080,
   31260,
   31231,
   31591,
   31463,
   31570,
   31540,
   31686,
   31714,
   32286,
   32219,
   31718,
   32254,
   31831,
   32366,
   32275,
   31892,
   32495,
   31954,
   32596,
   32968,
   32686,
   32222,
   32757,
   33072,
   33053,
   32675,
   32613,
   32879,
   33034,
   32980,
   32951,
   33438,
   32974,
   33147,
   33399,
   33296,
   33133,
   33992,
   33289,
   33803,
   34139,
   33576,
   34443,
   34026,
   34598,
   33827,
   34409,
   34066,
   34330,
   34665,
   34459,
   35288,
   34829,
   34999,
   34818,
   35209,
   35113,
   35648,
   35416,
   35309,
   35886,
   35797,
   36063,
   36100,
   36362,
   36322,
   36891,
   37060,
   37073,
   37478,
   37409,
   37712,
   37895,
   38555,
   38731,
   39332,
   39442,
   40182,
   40324,
   41172,
   41500,
   42253,
   42645,
   43633,
   44690,
   45010,
   46585,
   47616,
   49588,
   51461,
   52827,
   54839,
   57594,
   60105,
   63518,
   67994,
   72139,
   77782,
   83554,
   90625,
   98338,
   108482,
   120093,
   132368,
   147730,
   163446,
   182584,
   204158,
   227734,
   257110,
   286382,
   320465,
   358414,
   397454,
   442714,
   487349,
   535590,
   584271,
   632153,
   680934,
   727738,
   774320,
   811077,
   849085,
   878561,
   898539,
   913095,
   919583,
   917131,
   904995,
   886677,
   862445,
   832128,
   793562,
   750252,
   707092,
   659090,
   613949,
   564807,
   519457,
   474081,
   431459,
   389964,
   353724,
   316194,
   286124,
   256249,
   229579,
   205508,
   185356,
   166259,
   149283,
   134492,
   121684,
   109822,
   100329,
   91739,
   83770,
   77420,
   71374,
   67247,
   61832,
   58142,
   55247,
   52543,
   50281,
   47775,
   45437,
   44058,
   42397,
   41554,
   40574,
   39545,
   38392,
   37959,
   36888,
   36597,
   36354,
   34978,
   35324,
   34298,
   34316,
   33941,
   33589,
   33814,
   33166,
   32869,
   32943,
   33058,
   31766,
   32664,
   32157,
   31766,
   31995,
   31888,
   31314,
   31463,
   31277,
   31033,
   31320,
   31060,
   30941,
   31095,
   31248,
   30889,
   30656,
   30718,
   30785,
   30560,
   30615,
   30576,
   30535,
   30267,
   30258,
   30014,
   30331,
   30796,
   30263,
   30649,
   29936,
   30028,
   30080,
   30313,
   30242,
   30117,
   30240,
   29853,
   30099,
   29402,
   29453,
   29344,
   29757,
   30054,
   29585,
   29721,
   29628,
   29337,
   29694,
   29152,
   29517,
   29888,
   29458,
   29509,
   29767,
   29513,
   28980,
   29053,
   29722,
   29397,
   29262,
   29671,
   28632,
   29350};
   Double_t h_datah_felx3002[260] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_datah_fely3002[260] = {
   176.2406,
   176.4244,
   177.2252,
   176.0283,
   177,
   177.2983,
   175.7959,
   176.3057,
   176.2237,
   177.2393,
   176.8788,
   177.1802,
   177.0957,
   177.5063,
   177.585,
   179.1837,
   178.9972,
   177.5962,
   179.0947,
   177.9131,
   179.4062,
   179.1531,
   178.084,
   179.7644,
   178.2575,
   180.0443,
   181.0716,
   180.2934,
   179.0056,
   180.4896,
   181.3578,
   181.3055,
   180.263,
   180.0914,
   180.8264,
   181.2533,
   181.1047,
   181.0248,
   182.3613,
   181.0881,
   181.5639,
   182.2546,
   181.9726,
   181.5254,
   183.8699,
   181.9534,
   183.3566,
   184.2681,
   182.7382,
   185.0889,
   183.9621,
   185.506,
   183.4219,
   184.9973,
   184.0704,
   184.7842,
   185.6861,
   185.132,
   187.3517,
   186.126,
   186.5809,
   186.0965,
   187.1413,
   186.8853,
   188.3074,
   187.6921,
   187.4076,
   188.9367,
   188.7016,
   189.4033,
   189.5007,
   190.1889,
   190.084,
   191.571,
   192.0104,
   192.0442,
   193.093,
   192.9147,
   193.6964,
   194.167,
   195.8549,
   196.3026,
   197.8236,
   198.1007,
   199.9551,
   200.309,
   202.4095,
   203.2161,
   205.056,
   206.0073,
   208.3857,
   210.9007,
   211.6562,
   215.3362,
   217.7115,
   222.1842,
   226.3507,
   229.3418,
   233.6778,
   239.488,
   244.6637,
   251.5283,
   260.2571,
   268.0875,
   278.3947,
   288.5575,
   300.5403,
   313.0893,
   328.8664,
   346.0447,
   363.3245,
   383.8569,
   403.7849,
   426.7988,
   451.3387,
   476.7151,
   506.5604,
   534.6469,
   565.5965,
   598.1771,
   629.9397,
   664.8678,
   697.604,
   731.3403,
   763.8764,
   794.5807,
   824.6874,
   852.5758,
   879.4547,
   900.0983,
   920.9582,
   936.816,
   947.4131,
   955.0602,
   958.449,
   957.1697,
   950.8124,
   941.1354,
   928.1793,
   911.7106,
   890.3211,
   865.671,
   840.3878,
   811.3437,
   783.0491,
   751.0366,
   720.2338,
   688.0356,
   656.3556,
   623.9712,
   594.2472,
   561.8115,
   534.4058,
   505.7107,
   478.6443,
   452.8302,
   430.0302,
   407.249,
   385.8719,
   366.2319,
   348.3327,
   330.8944,
   316.2479,
   302.3849,
   288.9309,
   277.7449,
   266.6596,
   258.8207,
   248.1609,
   240.627,
   234.5473,
   228.7231,
   223.7348,
   218.0755,
   212.6602,
   209.4006,
   205.4059,
   203.3486,
   200.9305,
   198.3599,
   195.4394,
   194.3313,
   191.5631,
   190.8041,
   190.1679,
   186.5247,
   187.4475,
   184.6979,
   184.7465,
   183.7315,
   182.7737,
   183.3865,
   181.616,
   180.7988,
   181.0028,
   181.3193,
   177.7309,
   180.2325,
   178.8244,
   177.7309,
   178.3722,
   178.0728,
   176.4583,
   176.8788,
   176.3538,
   175.6626,
   176.4753,
   175.7392,
   175.4013,
   175.8385,
   176.2717,
   175.2534,
   174.5893,
   174.7662,
   174.9573,
   174.3149,
   174.4721,
   174.3607,
   174.2434,
   173.4749,
   173.449,
   172.7462,
   173.6587,
   174.9886,
   173.4634,
   174.5693,
   172.521,
   172.7866,
   172.9366,
   173.607,
   173.403,
   173.0432,
   173.3972,
   172.2809,
   172.9914,
   170.9708,
   171.1195,
   170.8016,
   172.0029,
   172.8616,
   171.5036,
   171.8985,
   171.6286,
   170.7812,
   171.8202,
   170.2403,
   171.3058,
   172.3822,
   171.1341,
   171.2826,
   172.0319,
   171.2942,
   169.7359,
   169.9501,
   171.9014,
   170.9563,
   170.5621,
   171.7534,
   168.7107,
   170.8191};
   Double_t h_datah_fehx3002[260] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t h_datah_fehy3002[260] = {
   177.2406,
   177.4244,
   178.2252,
   177.0283,
   178,
   178.2983,
   176.7959,
   177.3057,
   177.2237,
   178.2393,
   177.8788,
   178.1802,
   178.0957,
   178.5063,
   178.585,
   180.1837,
   179.9972,
   178.5962,
   180.0947,
   178.9131,
   180.4062,
   180.1531,
   179.084,
   180.7644,
   179.2575,
   181.0443,
   182.0716,
   181.2934,
   180.0056,
   181.4896,
   182.3578,
   182.3055,
   181.263,
   181.0914,
   181.8264,
   182.2533,
   182.1047,
   182.0248,
   183.3613,
   182.0881,
   182.5639,
   183.2546,
   182.9726,
   182.5254,
   184.8699,
   182.9534,
   184.3566,
   185.2681,
   183.7382,
   186.0889,
   184.9621,
   186.506,
   184.4219,
   185.9973,
   185.0704,
   185.7842,
   186.6861,
   186.132,
   188.3517,
   187.126,
   187.5809,
   187.0965,
   188.1413,
   187.8853,
   189.3074,
   188.6921,
   188.4076,
   189.9367,
   189.7016,
   190.4033,
   190.5007,
   191.1889,
   191.084,
   192.571,
   193.0104,
   193.0442,
   194.093,
   193.9147,
   194.6964,
   195.167,
   196.8549,
   197.3026,
   198.8236,
   199.1007,
   200.9551,
   201.309,
   203.4095,
   204.2161,
   206.056,
   207.0073,
   209.3857,
   211.9007,
   212.6562,
   216.3362,
   218.7115,
   223.1842,
   227.3507,
   230.3418,
   234.6778,
   240.488,
   245.6637,
   252.5283,
   261.2571,
   269.0875,
   279.3947,
   289.5575,
   301.5403,
   314.0893,
   329.8664,
   347.0447,
   364.3245,
   384.8569,
   404.7849,
   427.7988,
   452.3387,
   477.7151,
   507.5604,
   535.6469,
   566.5965,
   599.1771,
   630.9397,
   665.8678,
   698.604,
   732.3403,
   764.8764,
   795.5807,
   825.6874,
   853.5758,
   880.4547,
   901.0983,
   921.9582,
   937.816,
   948.4131,
   956.0602,
   959.449,
   958.1697,
   951.8124,
   942.1354,
   929.1793,
   912.7106,
   891.3211,
   866.671,
   841.3878,
   812.3437,
   784.0491,
   752.0366,
   721.2338,
   689.0356,
   657.3556,
   624.9712,
   595.2472,
   562.8115,
   535.4058,
   506.7107,
   479.6443,
   453.8302,
   431.0302,
   408.249,
   386.8719,
   367.2319,
   349.3327,
   331.8944,
   317.2479,
   303.3849,
   289.9309,
   278.7449,
   267.6596,
   259.8207,
   249.1609,
   241.627,
   235.5473,
   229.7231,
   224.7348,
   219.0755,
   213.6602,
   210.4006,
   206.4059,
   204.3486,
   201.9305,
   199.3599,
   196.4394,
   195.3313,
   192.5631,
   191.8041,
   191.1679,
   187.5247,
   188.4475,
   185.6979,
   185.7465,
   184.7315,
   183.7737,
   184.3865,
   182.616,
   181.7988,
   182.0028,
   182.3193,
   178.7309,
   181.2325,
   179.8244,
   178.7309,
   179.3722,
   179.0728,
   177.4583,
   177.8788,
   177.3538,
   176.6626,
   177.4753,
   176.7392,
   176.4013,
   176.8385,
   177.2717,
   176.2534,
   175.5893,
   175.7662,
   175.9573,
   175.3149,
   175.4721,
   175.3607,
   175.2434,
   174.4749,
   174.449,
   173.7462,
   174.6587,
   175.9886,
   174.4634,
   175.5693,
   173.521,
   173.7866,
   173.9366,
   174.607,
   174.403,
   174.0432,
   174.3972,
   173.2809,
   173.9914,
   171.9708,
   172.1195,
   171.8016,
   173.0029,
   173.8616,
   172.5036,
   172.8985,
   172.6286,
   171.7812,
   172.8202,
   171.2403,
   172.3058,
   173.3822,
   172.1341,
   172.2826,
   173.0319,
   172.2942,
   170.7359,
   170.9501,
   172.9014,
   171.9563,
   171.5621,
   172.7534,
   169.7107,
   171.8191};
   grae = new TGraphAsymmErrors(260,h_datah_fx3002,h_datah_fy3002,h_datah_felx3002,h_datah_fehx3002,h_datah_fely3002,h_datah_fehy3002);
   grae->SetName("h_datah");
   grae->SetTitle("Histogram of datah_plot__Lc_M_DTF_PV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_datah3002 = new TH1F("Graph_h_datah3002","Histogram of datah_plot__Lc_M_DTF_PV",260,2207,2363);
   Graph_h_datah3002->SetMinimum(25616.96);
   Graph_h_datah3002->SetMaximum(1009750);
   Graph_h_datah3002->SetDirectory(0);
   Graph_h_datah3002->SetStats(0);
   Graph_h_datah3002->SetLineWidth(2);
   Graph_h_datah3002->SetMarkerStyle(20);
   Graph_h_datah3002->GetXaxis()->SetNdivisions(505);
   Graph_h_datah3002->GetXaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datah3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datah3002->GetXaxis()->SetTitleFont(132);
   Graph_h_datah3002->GetYaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datah3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datah3002->GetYaxis()->SetTitleFont(132);
   Graph_h_datah3002->GetZaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datah3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datah3002);
   
   grae->Draw("p");
   
   TH1D *frame_91ce670__2 = new TH1D("frame_91ce670__2","A RooPlot of \"Lc_M_DTF_PV\"",100,2220,2350);
   frame_91ce670__2->SetBinContent(1,966569.6);
   frame_91ce670__2->SetMaximum(1000000);
   frame_91ce670__2->SetEntries(1);
   frame_91ce670__2->SetDirectory(0);
   frame_91ce670__2->SetStats(0);
   frame_91ce670__2->SetLineWidth(2);
   frame_91ce670__2->SetMarkerStyle(20);
   frame_91ce670__2->GetXaxis()->SetTitle("#it{m}(#it{p}#it{K}^{#minus}#it{#pi}^{+}) [MeV]");
   frame_91ce670__2->GetXaxis()->SetNdivisions(505);
   frame_91ce670__2->GetXaxis()->SetLabelFont(132);
   frame_91ce670__2->GetXaxis()->SetLabelOffset(0.01);
   frame_91ce670__2->GetXaxis()->SetLabelSize(0.06);
   frame_91ce670__2->GetXaxis()->SetTitleSize(0.072);
   frame_91ce670__2->GetXaxis()->SetTitleOffset(0.95);
   frame_91ce670__2->GetXaxis()->SetTitleFont(132);
   frame_91ce670__2->GetYaxis()->SetTitle("Candidates / (0.5 MeV)");
   frame_91ce670__2->GetYaxis()->SetNdivisions(505);
   frame_91ce670__2->GetYaxis()->SetLabelFont(132);
   frame_91ce670__2->GetYaxis()->SetLabelOffset(0.01);
   frame_91ce670__2->GetYaxis()->SetLabelSize(0.06);
   frame_91ce670__2->GetYaxis()->SetTitleSize(0.072);
   frame_91ce670__2->GetYaxis()->SetTitleOffset(1.2);
   frame_91ce670__2->GetYaxis()->SetTitleFont(132);
   frame_91ce670__2->GetZaxis()->SetLabelFont(132);
   frame_91ce670__2->GetZaxis()->SetLabelSize(0.06);
   frame_91ce670__2->GetZaxis()->SetTitleSize(0.072);
   frame_91ce670__2->GetZaxis()->SetTitleOffset(1.2);
   frame_91ce670__2->GetZaxis()->SetTitleFont(132);
   frame_91ce670__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.7,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   cPAPER->Modified();
   cPAPER->cd();
   cPAPER->SetSelected(cPAPER);
}


==> figs/Fig2a.C <==
void LcKfit_NOMINAL_binned()
{
//=========Macro generated from canvas: c1_Data/
//=========  (Wed Mar 25 13:46:21 2020) by ROOT version 6.18/04
   TCanvas *c1_Data = new TCanvas("c1_Data", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_Data->Range(-56.25,-409.7561,318.75,2151.22);
   c1_Data->SetFillColor(0);
   c1_Data->SetBorderMode(0);
   c1_Data->SetBorderSize(2);
   c1_Data->SetTickx(1);
   c1_Data->SetTicky(1);
   c1_Data->SetLeftMargin(0.15);
   c1_Data->SetRightMargin(0.05);
   c1_Data->SetTopMargin(0.02);
   c1_Data->SetBottomMargin(0.16);
   c1_Data->SetFrameLineWidth(2);
   c1_Data->SetFrameBorderMode(0);
   c1_Data->SetFrameLineWidth(2);
   c1_Data->SetFrameBorderMode(0);
   
   TH1D *frame_6306800__1 = new TH1D("frame_6306800__1"," ",100,0,300);
   frame_6306800__1->SetBinContent(1,2091.209);
   frame_6306800__1->SetMaximum(2100);
   frame_6306800__1->SetEntries(1);
   frame_6306800__1->SetDirectory(0);
   frame_6306800__1->SetStats(0);
   frame_6306800__1->SetLineWidth(2);
   frame_6306800__1->SetMarkerStyle(20);
   frame_6306800__1->GetXaxis()->SetTitle("#it{m}(#it{#Lambda}_{c}^{+}#it{K}^{#minus}) - #it{m}(#it{#Lambda}_{c}^{+}) - #it{m}(#it{K}^{#minus}) [MeV]");
   frame_6306800__1->GetXaxis()->SetNdivisions(505);
   frame_6306800__1->GetXaxis()->SetLabelFont(132);
   frame_6306800__1->GetXaxis()->SetLabelOffset(0.01);
   frame_6306800__1->GetXaxis()->SetLabelSize(0.06);
   frame_6306800__1->GetXaxis()->SetTitleSize(0.072);
   frame_6306800__1->GetXaxis()->SetTitleOffset(0.95);
   frame_6306800__1->GetXaxis()->SetTitleFont(132);
   frame_6306800__1->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_6306800__1->GetYaxis()->SetNdivisions(505);
   frame_6306800__1->GetYaxis()->SetLabelFont(132);
   frame_6306800__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6306800__1->GetYaxis()->SetLabelSize(0.06);
   frame_6306800__1->GetYaxis()->SetTitleSize(0.072);
   frame_6306800__1->GetYaxis()->SetTitleOffset(1.1);
   frame_6306800__1->GetYaxis()->SetTitleFont(132);
   frame_6306800__1->GetZaxis()->SetLabelFont(132);
   frame_6306800__1->GetZaxis()->SetLabelSize(0.06);
   frame_6306800__1->GetZaxis()->SetTitleSize(0.072);
   frame_6306800__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6306800__1->GetZaxis()->SetTitleFont(132);
   frame_6306800__1->Draw("FUNC");
   
   Double_t h_datah_fx3001[300] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5,
   30.5,
   31.5,
   32.5,
   33.5,
   34.5,
   35.5,
   36.5,
   37.5,
   38.5,
   39.5,
   40.5,
   41.5,
   42.5,
   43.5,
   44.5,
   45.5,
   46.5,
   47.5,
   48.5,
   49.5,
   50.5,
   51.5,
   52.5,
   53.5,
   54.5,
   55.5,
   56.5,
   57.5,
   58.5,
   59.5,
   60.5,
   61.5,
   62.5,
   63.5,
   64.5,
   65.5,
   66.5,
   67.5,
   68.5,
   69.5,
   70.5,
   71.5,
   72.5,
   73.5,
   74.5,
   75.5,
   76.5,
   77.5,
   78.5,
   79.5,
   80.5,
   81.5,
   82.5,
   83.5,
   84.5,
   85.5,
   86.5,
   87.5,
   88.5,
   89.5,
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5,
   180.5,
   181.5,
   182.5,
   183.5,
   184.5,
   185.5,
   186.5,
   187.5,
   188.5,
   189.5,
   190.5,
   191.5,
   192.5,
   193.5,
   194.5,
   195.5,
   196.5,
   197.5,
   198.5,
   199.5,
   200.5,
   201.5,
   202.5,
   203.5,
   204.5,
   205.5,
   206.5,
   207.5,
   208.5,
   209.5,
   210.5,
   211.5,
   212.5,
   213.5,
   214.5,
   215.5,
   216.5,
   217.5,
   218.5,
   219.5,
   220.5,
   221.5,
   222.5,
   223.5,
   224.5,
   225.5,
   226.5,
   227.5,
   228.5,
   229.5,
   230.5,
   231.5,
   232.5,
   233.5,
   234.5,
   235.5,
   236.5,
   237.5,
   238.5,
   239.5,
   240.5,
   241.5,
   242.5,
   243.5,
   244.5,
   245.5,
   246.5,
   247.5,
   248.5,
   249.5,
   250.5,
   251.5,
   252.5,
   253.5,
   254.5,
   255.5,
   256.5,
   257.5,
   258.5,
   259.5,
   260.5,
   261.5,
   262.5,
   263.5,
   264.5,
   265.5,
   266.5,
   267.5,
   268.5,
   269.5,
   270.5,
   271.5,
   272.5,
   273.5,
   274.5,
   275.5,
   276.5,
   277.5,
   278.5,
   279.5,
   280.5,
   281.5,
   282.5,
   283.5,
   284.5,
   285.5,
   286.5,
   287.5,
   288.5,
   289.5,
   290.5,
   291.5,
   292.5,
   293.5,
   294.5,
   295.5,
   296.5,
   297.5,
   298.5,
   299.5};
   Double_t h_datah_fy3001[300] = {
   404,
   574,
   593,
   620,
   677,
   707,
   711,
   722,
   719,
   759,
   748,
   766,
   764,
   792,
   806,
   856,
   899,
   875,
   848,
   885,
   916,
   944,
   926,
   898,
   932,
   920,
   977,
   946,
   929,
   1027,
   1023,
   972,
   979,
   1007,
   1018,
   1029,
   1060,
   1092,
   986,
   1009,
   1071,
   1045,
   1081,
   1022,
   1073,
   1080,
   1125,
   1045,
   1058,
   1100,
   1108,
   1125,
   1091,
   1106,
   1119,
   1183,
   1088,
   1149,
   1147,
   1082,
   1171,
   1226,
   1157,
   1192,
   1170,
   1111,
   1262,
   1195,
   1221,
   1203,
   1187,
   1155,
   1242,
   1287,
   1206,
   1257,
   1205,
   1248,
   1226,
   1315,
   1218,
   1298,
   1202,
   1248,
   1195,
   1280,
   1287,
   1315,
   1332,
   1339,
   1332,
   1312,
   1292,
   1374,
   1332,
   1412,
   1397,
   1446,
   1408,
   1436,
   1521,
   1430,
   1462,
   1448,
   1405,
   1429,
   1457,
   1380,
   1451,
   1414,
   1384,
   1383,
   1402,
   1429,
   1512,
   1395,
   1411,
   1427,
   1402,
   1511,
   1428,
   1391,
   1421,
   1438,
   1421,
   1472,
   1455,
   1495,
   1472,
   1416,
   1475,
   1402,
   1500,
   1487,
   1484,
   1459,
   1479,
   1518,
   1548,
   1589,
   1769,
   1740,
   1774,
   1729,
   1782,
   1727,
   1668,
   1568,
   1584,
   1550,
   1594,
   1546,
   1667,
   1683,
   1801,
   1795,
   1855,
   1947,
   1938,
   1855,
   1861,
   1751,
   1688,
   1692,
   1641,
   1588,
   1495,
   1520,
   1521,
   1537,
   1493,
   1487,
   1464,
   1479,
   1521,
   1510,
   1472,
   1555,
   1638,
   1619,
   1642,
   1779,
   1796,
   1710,
   1793,
   1729,
   1789,
   1652,
   1696,
   1646,
   1533,
   1537,
   1595,
   1468,
   1461,
   1324,
   1397,
   1362,
   1367,
   1339,
   1384,
   1367,
   1298,
   1315,
   1222,
   1283,
   1300,
   1249,
   1280,
   1256,
   1209,
   1281,
   1225,
   1260,
   1210,
   1233,
   1221,
   1240,
   1175,
   1240,
   1223,
   1246,
   1188,
   1258,
   1196,
   1210,
   1202,
   1206,
   1187,
   1204,
   1285,
   1176,
   1262,
   1203,
   1238,
   1203,
   1216,
   1170,
   1175,
   1248,
   1271,
   1161,
   1208,
   1167,
   1205,
   1170,
   1167,
   1160,
   1202,
   1172,
   1127,
   1193,
   1151,
   1154,
   1150,
   1174,
   1212,
   1050,
   1147,
   1144,
   1117,
   1216,
   1128,
   1100,
   1167,
   1135,
   1119,
   1159,
   1211,
   1127,
   1136,
   1104,
   1145,
   1140,
   1167,
   1099,
   1186,
   1182,
   1164,
   1098,
   1134,
   1183,
   1154,
   1100,
   1127,
   1125,
   1092,
   1106,
   1142,
   1053,
   1201,
   1146,
   1144,
   1026,
   1097,
   1102,
   1106,
   1073,
   1059,
   1083};
   Double_t h_datah_felx3001[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fely3001[300] = {
   19.60597,
   23.46351,
   23.85672,
   24.40482,
   25.52403,
   26.09417,
   26.16927,
   26.37471,
   26.31884,
   27.05449,
   26.85416,
   27.18122,
   27.14507,
   27.64694,
   27.89454,
   28.76175,
   29.4875,
   29.08462,
   28.62473,
   29.25315,
   29.76962,
   30.22865,
   29.93436,
   29.47082,
   30.03277,
   29.83562,
   30.761,
   30.26118,
   29.9836,
   31.55074,
   31.48828,
   30.68092,
   30.79297,
   31.2372,
   31.41003,
   31.58193,
   32.06148,
   32.54921,
   30.90462,
   31.2687,
   32.22996,
   31.83033,
   32.38237,
   31.47264,
   32.26049,
   32.36716,
   33.04475,
   31.83033,
   32.03075,
   32.67002,
   32.79039,
   33.04475,
   32.53407,
   32.76034,
   32.95519,
   33.8984,
   32.48863,
   33.40059,
   33.37108,
   32.39757,
   33.72353,
   34.51785,
   33.51838,
   34.02897,
   33.70892,
   32.83542,
   35.02816,
   34.07239,
   34.44639,
   34.18789,
   33.95649,
   33.48897,
   34.74557,
   35.37827,
   34.23111,
   34.95772,
   34.21671,
   34.83058,
   34.51785,
   35.76638,
   34.40344,
   35.53124,
   34.17348,
   34.83058,
   34.07239,
   35.28058,
   35.37827,
   35.76638,
   36,
   36.09576,
   36,
   35.72499,
   35.44788,
   36.57088,
   36,
   37.07991,
   36.87981,
   37.52959,
   37.02666,
   37.39789,
   38.5032,
   37.31865,
   37.73938,
   37.55588,
   36.98666,
   37.30542,
   37.67394,
   36.65172,
   37.59528,
   37.10652,
   36.70551,
   36.69207,
   36.94663,
   37.30542,
   38.38766,
   36.85305,
   37.06661,
   37.27896,
   36.94663,
   38.3748,
   37.29219,
   36.79946,
   37.19947,
   37.42427,
   37.19947,
   37.86991,
   37.64774,
   38.16846,
   37.86991,
   37.1331,
   37.90898,
   36.94663,
   38.23306,
   38.06488,
   38.02597,
   37.70013,
   37.96102,
   38.46473,
   38.84781,
   39.3654,
   41.56245,
   41.2163,
   41.62185,
   41.08425,
   41.7167,
   41.0602,
   40.34422,
   39.10114,
   39.30264,
   38.87321,
   39.42806,
   38.82239,
   40.33197,
   40.52743,
   41.94114,
   41.87039,
   42.57261,
   43.62766,
   43.52556,
   42.57261,
   42.64221,
   41.34794,
   40.58832,
   40.63697,
   40.01234,
   39.35285,
   38.16846,
   38.49038,
   38.5032,
   38.70778,
   38.14259,
   38.06488,
   37.76552,
   37.96102,
   38.5032,
   38.36194,
   37.86991,
   38.93666,
   39.9753,
   39.73991,
   40.02468,
   41.68116,
   41.88219,
   40.85517,
   41.84678,
   41.08425,
   41.79953,
   40.14788,
   40.68556,
   40.07401,
   38.65674,
   38.70778,
   39.44058,
   37.81775,
   37.7263,
   35.89025,
   36.87981,
   36.40867,
   36.47634,
   36.09576,
   36.70551,
   36.47634,
   35.53124,
   35.76638,
   34.46069,
   35.32248,
   35.55898,
   34.84473,
   35.28058,
   34.94362,
   34.27427,
   35.29455,
   34.50357,
   35,
   34.28865,
   34.61766,
   34.44639,
   34.71718,
   33.78192,
   34.71718,
   34.47499,
   34.80227,
   33.971,
   34.97182,
   34.08685,
   34.28865,
   34.17348,
   34.23111,
   33.95649,
   34.20231,
   35.35038,
   33.7965,
   35.02816,
   34.18789,
   34.68878,
   34.18789,
   34.37478,
   33.70892,
   33.78192,
   34.83058,
   35.15459,
   33.57712,
   34.25989,
   33.66504,
   34.21671,
   33.70892,
   33.66504,
   33.56244,
   34.17348,
   33.73814,
   33.07454,
   34.04345,
   33.43008,
   33.47425,
   33.41534,
   33.76733,
   34.31738,
   31.90756,
   33.37108,
   33.32676,
   32.92529,
   34.37478,
   33.08943,
   32.67002,
   33.66504,
   33.19347,
   32.95519,
   33.54776,
   34.30302,
   33.07454,
   33.20831,
   32.73026,
   33.34154,
   33.26759,
   33.66504,
   32.65494,
   33.94198,
   33.88386,
   33.62111,
   32.63986,
   33.17863,
   33.8984,
   33.47425,
   32.67002,
   33.07454,
   33.04475,
   32.54921,
   32.76034,
   33.29719,
   31.95381,
   34.15905,
   33.35631,
   33.32676,
   31.53514,
   32.62476,
   32.70015,
   32.76034,
   32.26049,
   32.04612,
   32.41276};
   Double_t h_datah_fehx3001[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fehy3001[300] = {
   20.60597,
   24.46351,
   24.85672,
   25.40482,
   26.52403,
   27.09417,
   27.16927,
   27.37471,
   27.31884,
   28.05449,
   27.85416,
   28.18122,
   28.14507,
   28.64694,
   28.89454,
   29.76175,
   30.4875,
   30.08462,
   29.62473,
   30.25315,
   30.76962,
   31.22865,
   30.93436,
   30.47082,
   31.03277,
   30.83562,
   31.761,
   31.26118,
   30.9836,
   32.55074,
   32.48828,
   31.68092,
   31.79297,
   32.2372,
   32.41003,
   32.58193,
   33.06148,
   33.54921,
   31.90462,
   32.2687,
   33.22996,
   32.83033,
   33.38237,
   32.47264,
   33.26049,
   33.36716,
   34.04475,
   32.83033,
   33.03075,
   33.67002,
   33.79039,
   34.04475,
   33.53407,
   33.76034,
   33.95519,
   34.8984,
   33.48863,
   34.40059,
   34.37108,
   33.39757,
   34.72353,
   35.51785,
   34.51838,
   35.02897,
   34.70892,
   33.83542,
   36.02816,
   35.07239,
   35.44639,
   35.18789,
   34.95649,
   34.48897,
   35.74557,
   36.37827,
   35.23111,
   35.95772,
   35.21671,
   35.83058,
   35.51785,
   36.76638,
   35.40344,
   36.53124,
   35.17348,
   35.83058,
   35.07239,
   36.28058,
   36.37827,
   36.76638,
   37,
   37.09576,
   37,
   36.72499,
   36.44788,
   37.57088,
   37,
   38.07991,
   37.87981,
   38.52959,
   38.02666,
   38.39789,
   39.5032,
   38.31865,
   38.73938,
   38.55588,
   37.98666,
   38.30542,
   38.67394,
   37.65172,
   38.59528,
   38.10652,
   37.70551,
   37.69207,
   37.94663,
   38.30542,
   39.38766,
   37.85305,
   38.06661,
   38.27896,
   37.94663,
   39.3748,
   38.29219,
   37.79946,
   38.19947,
   38.42427,
   38.19947,
   38.86991,
   38.64774,
   39.16846,
   38.86991,
   38.1331,
   38.90898,
   37.94663,
   39.23306,
   39.06488,
   39.02597,
   38.70013,
   38.96102,
   39.46473,
   39.84781,
   40.3654,
   42.56245,
   42.2163,
   42.62185,
   42.08425,
   42.7167,
   42.0602,
   41.34422,
   40.10114,
   40.30264,
   39.87321,
   40.42806,
   39.82239,
   41.33197,
   41.52743,
   42.94114,
   42.87039,
   43.57261,
   44.62766,
   44.52556,
   43.57261,
   43.64221,
   42.34794,
   41.58832,
   41.63697,
   41.01234,
   40.35285,
   39.16846,
   39.49038,
   39.5032,
   39.70778,
   39.14259,
   39.06488,
   38.76552,
   38.96102,
   39.5032,
   39.36194,
   38.86991,
   39.93666,
   40.9753,
   40.73991,
   41.02468,
   42.68116,
   42.88219,
   41.85517,
   42.84678,
   42.08425,
   42.79953,
   41.14788,
   41.68556,
   41.07401,
   39.65674,
   39.70778,
   40.44058,
   38.81775,
   38.7263,
   36.89025,
   37.87981,
   37.40867,
   37.47634,
   37.09576,
   37.70551,
   37.47634,
   36.53124,
   36.76638,
   35.46069,
   36.32248,
   36.55898,
   35.84473,
   36.28058,
   35.94362,
   35.27427,
   36.29455,
   35.50357,
   36,
   35.28865,
   35.61766,
   35.44639,
   35.71718,
   34.78192,
   35.71718,
   35.47499,
   35.80227,
   34.971,
   35.97182,
   35.08685,
   35.28865,
   35.17348,
   35.23111,
   34.95649,
   35.20231,
   36.35038,
   34.7965,
   36.02816,
   35.18789,
   35.68878,
   35.18789,
   35.37478,
   34.70892,
   34.78192,
   35.83058,
   36.15459,
   34.57712,
   35.25989,
   34.66504,
   35.21671,
   34.70892,
   34.66504,
   34.56244,
   35.17348,
   34.73814,
   34.07454,
   35.04345,
   34.43008,
   34.47425,
   34.41534,
   34.76733,
   35.31738,
   32.90756,
   34.37108,
   34.32676,
   33.92529,
   35.37478,
   34.08943,
   33.67002,
   34.66504,
   34.19347,
   33.95519,
   34.54776,
   35.30302,
   34.07454,
   34.20831,
   33.73026,
   34.34154,
   34.26759,
   34.66504,
   33.65494,
   34.94198,
   34.88386,
   34.62111,
   33.63986,
   34.17863,
   34.8984,
   34.47425,
   33.67002,
   34.07454,
   34.04475,
   33.54921,
   33.76034,
   34.29719,
   32.95381,
   35.15905,
   34.35631,
   34.32676,
   32.53514,
   33.62476,
   33.70015,
   33.76034,
   33.26049,
   33.04612,
   33.41276};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(300,h_datah_fx3001,h_datah_fy3001,h_datah_felx3001,h_datah_fehx3001,h_datah_fely3001,h_datah_fehy3001);
   grae->SetName("h_datah");
   grae->SetTitle("Histogram of datah_plot__Delta_Mcorr");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_datah3001 = new TH1F("Graph_h_datah3001","Histogram of datah_plot__Delta_Mcorr",300,0,330);
   Graph_h_datah3001->SetMinimum(223.6707);
   Graph_h_datah3001->SetMaximum(2152.351);
   Graph_h_datah3001->SetDirectory(0);
   Graph_h_datah3001->SetStats(0);
   Graph_h_datah3001->SetLineWidth(2);
   Graph_h_datah3001->SetMarkerStyle(20);
   Graph_h_datah3001->GetXaxis()->SetNdivisions(505);
   Graph_h_datah3001->GetXaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datah3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datah3001->GetXaxis()->SetTitleFont(132);
   Graph_h_datah3001->GetYaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datah3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datah3001->GetYaxis()->SetTitleFont(132);
   Graph_h_datah3001->GetZaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datah3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datah3001);
   
   grae->Draw("zp");
   
   Double_t sum_Norm[Delta_Mcorr]_fx1[168] = {
   -3,
   -3,
   0,
   0.375,
   0.75,
   1.125,
   1.5,
   1.875,
   2.25,
   2.625,
   3,
   3.375,
   3.75,
   4.5,
   6,
   9,
   10.5,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   130.5,
   132,
   133.5,
   135,
   135.75,
   136.5,
   137.25,
   138,
   138.75,
   139.5,
   141,
   141.75,
   142.125,
   142.5,
   142.875,
   143.25,
   143.625,
   144,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   150.75,
   151.5,
   152.25,
   153,
   156,
   156.75,
   157.5,
   157.875,
   158.25,
   158.625,
   159,
   159.75,
   160.5,
   161.25,
   162,
   163.5,
   164.25,
   165,
   165.75,
   166.5,
   167.25,
   168,
   168.75,
   169.5,
   171,
   172.5,
   174,
   175.5,
   177,
   178.5,
   180,
   181.5,
   182.25,
   183,
   183.75,
   184.5,
   185.25,
   186,
   186.75,
   187.5,
   189,
   190.5,
   192,
   193.5,
   195,
   196.5,
   198,
   199.5,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t sum_Norm[Delta_Mcorr]_fy1[168] = {
   0,
   131.9417,
   131.9417,
   389.4594,
   454.4974,
   500.2031,
   536.5269,
   566.0073,
   591.6007,
   613.2059,
   630.3418,
   645.7171,
   657.3775,
   674.9691,
   698.6709,
   734.627,
   753.8068,
   777.0548,
   822.777,
   864.6348,
   901.9398,
   935.0951,
   964.5529,
   990.9542,
   1014.78,
   1036.402,
   1056.11,
   1074.142,
   1090.692,
   1105.926,
   1119.988,
   1133.01,
   1145.122,
   1156.465,
   1167.209,
   1177.586,
   1187.921,
   1198.672,
   1210.451,
   1224.014,
   1240.18,
   1259.668,
   1282.853,
   1309.495,
   1338.517,
   1367.965,
   1395.249,
   1417.748,
   1433.833,
   1444.005,
   1450.911,
   1456.763,
   1459.654,
   1454.596,
   1441.072,
   1427.511,
   1424.269,
   1427.921,
   1435.262,
   1447.175,
   1466.445,
   1480.527,
   1498.905,
   1522.735,
   1553,
   1590.032,
   1632.839,
   1722.035,
   1757.126,
   1769.569,
   1777.801,
   1781.462,
   1780.438,
   1774.875,
   1765.166,
   1735.874,
   1698.841,
   1660.735,
   1626.974,
   1600.993,
   1584.372,
   1577.434,
   1579.873,
   1591.186,
   1610.846,
   1638.271,
   1672.639,
   1841.639,
   1875.726,
   1898.851,
   1905.351,
   1908.151,
   1907.15,
   1902.366,
   1882.12,
   1849.753,
   1808.763,
   1763.069,
   1671.404,
   1630.305,
   1594.107,
   1563.202,
   1537.518,
   1516.722,
   1500.373,
   1488.03,
   1479.296,
   1471.468,
   1475.314,
   1490.405,
   1517.04,
   1555.519,
   1604.868,
   1661.074,
   1715.669,
   1738.608,
   1756.464,
   1767.809,
   1771.625,
   1767.453,
   1755.465,
   1736.434,
   1711.606,
   1650.761,
   1585.099,
   1523.595,
   1470.651,
   1427.157,
   1392.176,
   1364.172,
   1341.638,
   1323.316,
   1295.616,
   1275.769,
   1260.773,
   1248.894,
   1239.093,
   1230.719,
   1223.353,
   1216.716,
   1210.614,
   1204.912,
   1199.513,
   1194.344,
   1189.352,
   1184.498,
   1179.75,
   1175.085,
   1170.483,
   1165.93,
   1161.415,
   1156.928,
   1152.462,
   1148.011,
   1143.57,
   1139.136,
   1134.704,
   1130.274,
   1125.843,
   1121.409,
   1116.971,
   1112.528,
   1108.08,
   1103.627,
   1099.167,
   1099.167,
   1099.167,
   0};
   TGraph *graph = new TGraph(168,sum_Norm[Delta_Mcorr]_fx1,sum_Norm[Delta_Mcorr]_fy1);
   graph->SetName("sum_Norm[Delta_Mcorr]");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sum_NormoBDelta_McorrcB1 = new TH1F("Graph_sum_NormoBDelta_McorrcB1","Projection of g+g+g+a",168,-33.6,333.6);
   Graph_sum_NormoBDelta_McorrcB1->SetMinimum(0);
   Graph_sum_NormoBDelta_McorrcB1->SetMaximum(2098.966);
   Graph_sum_NormoBDelta_McorrcB1->SetDirectory(0);
   Graph_sum_NormoBDelta_McorrcB1->SetStats(0);
   Graph_sum_NormoBDelta_McorrcB1->SetLineWidth(2);
   Graph_sum_NormoBDelta_McorrcB1->SetMarkerStyle(20);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetNdivisions(505);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sum_Norm[Delta_Mcorr]1);
   
   graph->Draw("l");
   
   Double_t model 1_fx2[153] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   127.5,
   129,
   130.5,
   131.25,
   132,
   132.75,
   133.5,
   134.25,
   135,
   135.375,
   135.75,
   136.125,
   136.5,
   136.875,
   137.25,
   137.625,
   138,
   138.375,
   138.75,
   139.125,
   139.5,
   140.25,
   140.625,
   141,
   141.375,
   141.75,
   142.125,
   142.5,
   142.875,
   143.25,
   143.625,
   144,
   144.375,
   144.75,
   145.125,
   145.5,
   146.25,
   146.625,
   147,
   147.375,
   147.75,
   148.125,
   148.5,
   148.875,
   149.25,
   149.625,
   150,
   150.375,
   150.75,
   151.5,
   152.25,
   153,
   153.75,
   154.5,
   156,
   157.5,
   159,
   160.5,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t model 1_fy2[153] = {
   0,
   0.014348,
   0.014348,
   0.04384791,
   0.06716364,
   0.08633551,
   0.1043427,
   0.1221234,
   0.1401591,
   0.1587724,
   0.1782185,
   0.1987246,
   0.2205102,
   0.2437996,
   0.2688318,
   0.2958681,
   0.3251999,
   0.3571573,
   0.3921182,
   0.4305194,
   0.4728696,
   0.5197663,
   0.5719159,
   0.6301595,
   0.6955056,
   0.7691728,
   0.8526449,
   0.9477433,
   1.056724,
   1.182409,
   1.328362,
   1.499139,
   1.700637,
   1.94059,
   2.229308,
   2.580765,
   3.014279,
   3.557154,
   4.248975,
   5.148855,
   6.348183,
   7.994211,
   10.33638,
   13.82418,
   19.33328,
   23.36371,
   28.75064,
   36.16189,
   40.94932,
   46.7131,
   53.72347,
   62.34107,
   73.04683,
   86.47481,
   94.4561,
   103.4362,
   113.5421,
   124.9062,
   137.6596,
   151.9227,
   167.7918,
   185.3228,
   204.5102,
   225.2651,
   247.3933,
   270.5758,
   318.149,
   341.2362,
   362.8167,
   382.0452,
   398.0943,
   410.223,
   417.8426,
   420.5736,
   418.2825,
   411.0957,
   399.3861,
   383.7357,
   364.8798,
   343.6402,
   320.8583,
   273.7776,
   250.7803,
   228.7977,
   208.1506,
   189.0365,
   171.5479,
   155.6942,
   141.4239,
   128.6446,
   117.2395,
   107.081,
   98.03953,
   89.9905,
   76.41582,
   65.55764,
   56.78918,
   49.63359,
   43.73231,
   34.68108,
   28.17181,
   23.34189,
   19.66214,
   16.79519,
   12.68001,
   9.925345,
   7.990425,
   6.578679,
   5.516526,
   4.696899,
   4.050842,
   3.532315,
   3.109622,
   2.760358,
   2.46832,
   2.221554,
   2.011081,
   1.830052,
   1.673165,
   1.536265,
   1.41606,
   1.309909,
   1.215679,
   1.131625,
   1.056316,
   0.9885618,
   0.9273714,
   0.8719113,
   0.8214771,
   0.7754702,
   0.7333792,
   0.6947647,
   0.6592481,
   0.626501,
   0.5962379,
   0.5682094,
   0.5421969,
   0.5180081,
   0.4954733,
   0.4744422,
   0.4547815,
   0.4363722,
   0.4191084,
   0.402895,
   0.3876468,
   0.3732872,
   0.3597469,
   0.3469635,
   0.3348805,
   0.3234882,
   0.3234882,
   0.3234882,
   0};
   graph = new TGraph(153,model 1_fx2,model 1_fy2);
   graph->SetName("model 1");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelsP12 = new TH1F("Graph_modelsP12","Projection of g+g+g+a",153,-33.6,333.6);
   Graph_modelsP12->SetMinimum(0);
   Graph_modelsP12->SetMaximum(462.631);
   Graph_modelsP12->SetDirectory(0);
   Graph_modelsP12->SetStats(0);
   Graph_modelsP12->SetLineWidth(2);
   Graph_modelsP12->SetMarkerStyle(20);
   Graph_modelsP12->GetXaxis()->SetNdivisions(505);
   Graph_modelsP12->GetXaxis()->SetLabelFont(132);
   Graph_modelsP12->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelsP12->GetXaxis()->SetLabelSize(0.06);
   Graph_modelsP12->GetXaxis()->SetTitleSize(0.072);
   Graph_modelsP12->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelsP12->GetXaxis()->SetTitleFont(132);
   Graph_modelsP12->GetYaxis()->SetLabelFont(132);
   Graph_modelsP12->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelsP12->GetYaxis()->SetLabelSize(0.06);
   Graph_modelsP12->GetYaxis()->SetTitleSize(0.072);
   Graph_modelsP12->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelsP12->GetYaxis()->SetTitleFont(132);
   Graph_modelsP12->GetZaxis()->SetLabelFont(132);
   Graph_modelsP12->GetZaxis()->SetLabelSize(0.06);
   Graph_modelsP12->GetZaxis()->SetTitleSize(0.072);
   Graph_modelsP12->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelsP12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model 12);
   
   graph->Draw("l");
   
   Double_t model 2_fx3[150] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   139.5,
   141,
   142.5,
   144,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   150.75,
   151.125,
   151.5,
   151.875,
   152.25,
   153,
   153.75,
   154.5,
   155.25,
   155.625,
   156,
   156.375,
   156.75,
   157.125,
   157.5,
   157.875,
   158.25,
   158.625,
   159,
   159.375,
   159.75,
   160.125,
   160.5,
   160.875,
   161.25,
   162,
   162.75,
   163.5,
   164.25,
   165,
   165.375,
   165.75,
   166.5,
   167.25,
   168,
   168.75,
   169.5,
   170.25,
   171,
   171.75,
   172.5,
   174,
   175.5,
   177,
   178.5,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t model 2_fy3[150] = {
   0,
   0.03576695,
   0.03576695,
   0.101491,
   0.1559822,
   0.2000248,
   0.2407301,
   0.2804181,
   0.3201986,
   0.3607755,
   0.4026756,
   0.4463419,
   0.4921806,
   0.540588,
   0.5919691,
   0.6467509,
   0.7053948,
   0.7684074,
   0.8363529,
   0.9098653,
   0.9896639,
   1.07657,
   1.171527,
   1.275627,
   1.390138,
   1.516546,
   1.656596,
   1.812355,
   1.986283,
   2.181329,
   2.40105,
   2.649771,
   2.932791,
   3.256657,
   3.629534,
   4.061706,
   4.56627,
   5.160106,
   5.865262,
   6.710959,
   7.736576,
   8.996155,
   10.56544,
   12.55313,
   15.11955,
   18.50874,
   23.10619,
   29.54792,
   38.93917,
   45.32003,
   53.322,
   63.51886,
   76.74458,
   84.85733,
   94.22984,
   105.111,
   117.8029,
   132.6696,
   150.1416,
   170.7142,
   194.9295,
   223.3323,
   239.2551,
   256.3846,
   274.7429,
   294.3261,
   336.9785,
   383.5148,
   432.2482,
   480.5336,
   503.4425,
   524.8834,
   544.3539,
   561.3629,
   575.4553,
   586.2368,
   593.3958,
   596.7228,
   596.1226,
   591.6204,
   583.3602,
   571.5955,
   556.6733,
   539.0144,
   519.089,
   497.3923,
   450.6519,
   402.4333,
   355.6247,
   312.1754,
   273.143,
   255.4147,
   238.8803,
   209.2638,
   183.8992,
   162.2743,
   143.8577,
   128.1519,
   114.718,
   103.1817,
   93.22956,
   84.60268,
   70.51002,
   59.61454,
   51.04006,
   44.18262,
   38.61853,
   30.24202,
   24.33629,
   20.01975,
   16.76994,
   14.26207,
   12.28598,
   10.70086,
   9.409625,
   8.343536,
   7.452864,
   6.700902,
   6.060082,
   5.509372,
   5.032504,
   4.616729,
   4.251946,
   3.930065,
   3.644544,
   3.390048,
   3.162189,
   2.957332,
   2.772445,
   2.604982,
   2.452791,
   2.314046,
   2.187186,
   2.070872,
   1.963951,
   1.865421,
   1.774415,
   1.690172,
   1.612029,
   1.5394,
   1.471771,
   1.408684,
   1.349736,
   1.294564,
   1.242848,
   1.1943,
   1.148828,
   1.148828,
   1.148828,
   0};
   graph = new TGraph(150,model 2_fx3,model 2_fy3);
   graph->SetName("model 2");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelsP23 = new TH1F("Graph_modelsP23","Projection of g+g+g+a",150,-33.6,333.6);
   Graph_modelsP23->SetMinimum(0);
   Graph_modelsP23->SetMaximum(656.3951);
   Graph_modelsP23->SetDirectory(0);
   Graph_modelsP23->SetStats(0);
   Graph_modelsP23->SetLineWidth(2);
   Graph_modelsP23->SetMarkerStyle(20);
   Graph_modelsP23->GetXaxis()->SetNdivisions(505);
   Graph_modelsP23->GetXaxis()->SetLabelFont(132);
   Graph_modelsP23->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelsP23->GetXaxis()->SetLabelSize(0.06);
   Graph_modelsP23->GetXaxis()->SetTitleSize(0.072);
   Graph_modelsP23->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelsP23->GetXaxis()->SetTitleFont(132);
   Graph_modelsP23->GetYaxis()->SetLabelFont(132);
   Graph_modelsP23->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelsP23->GetYaxis()->SetLabelSize(0.06);
   Graph_modelsP23->GetYaxis()->SetTitleSize(0.072);
   Graph_modelsP23->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelsP23->GetYaxis()->SetTitleFont(132);
   Graph_modelsP23->GetZaxis()->SetLabelFont(132);
   Graph_modelsP23->GetZaxis()->SetLabelSize(0.06);
   Graph_modelsP23->GetZaxis()->SetTitleSize(0.072);
   Graph_modelsP23->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelsP23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model 23);
   
   graph->Draw("l");
   
   Double_t model 3_fx4[147] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   163.5,
   165,
   166.5,
   168,
   169.5,
   170.25,
   171,
   171.75,
   172.5,
   173.25,
   174,
   174.75,
   175.5,
   176.25,
   177,
   177.75,
   178.5,
   180,
   180.75,
   181.5,
   181.875,
   182.25,
   182.625,
   183,
   183.375,
   183.75,
   184.125,
   184.5,
   184.875,
   185.25,
   185.625,
   186,
   186.375,
   186.75,
   187.125,
   187.5,
   188.25,
   189,
   190.5,
   191.25,
   192,
   192.75,
   193.5,
   194.25,
   195,
   195.75,
   196.5,
   197.25,
   198,
   198.75,
   199.5,
   201,
   202.5,
   204,
   205.5,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t model 3_fy4[147] = {
   0,
   0.03962868,
   0.03962868,
   0.1064802,
   0.1635737,
   0.2089833,
   0.2501189,
   0.2895744,
   0.3285123,
   0.3676283,
   0.4074107,
   0.4482422,
   0.4904498,
   0.5343317,
   0.5801741,
   0.6282624,
   0.6788902,
   0.7323655,
   0.7890173,
   0.8492015,
   0.913307,
   0.9817621,
   1.055042,
   1.133676,
   1.218259,
   1.30946,
   1.408037,
   1.514848,
   1.630876,
   1.757245,
   1.89525,
   2.046384,
   2.212384,
   2.395275,
   2.597427,
   2.821638,
   3.071218,
   3.350114,
   3.663059,
   4.015767,
   4.415185,
   4.869827,
   5.390215,
   5.989467,
   6.684108,
   7.495171,
   8.449754,
   9.583219,
   10.94239,
   12.59023,
   14.61302,
   17.13122,
   20.31697,
   24.42253,
   29.82829,
   37.12681,
   47.2752,
   53.88273,
   61.88111,
   71.66201,
   83.74998,
   98.84895,
   107.8101,
   117.8969,
   129.2715,
   142.1142,
   156.6214,
   172.9992,
   191.4517,
   212.1618,
   235.2617,
   260.7923,
   288.6515,
   318.5342,
   381.8068,
   413.1494,
   442.4553,
   455.8434,
   468.1138,
   479.0667,
   488.5151,
   496.291,
   502.2523,
   506.288,
   508.3227,
   508.3196,
   506.2822,
   502.254,
   496.3167,
   488.5865,
   479.2098,
   468.3572,
   456.2172,
   428.8783,
   398.8116,
   336.3286,
   306.1864,
   277.789,
   251.543,
   227.6316,
   206.0738,
   186.7783,
   169.5885,
   154.3151,
   140.7594,
   128.727,
   118.0365,
   108.5232,
   92.45858,
   79.5629,
   69.10233,
   60.5273,
   53.42618,
   42.48039,
   34.56807,
   28.67646,
   24.17724,
   20.66622,
   17.87483,
   15.6194,
   13.77107,
   12.23737,
   10.95061,
   9.860341,
   8.928362,
   8.125316,
   7.42835,
   6.819464,
   6.284322,
   5.811397,
   5.39133,
   5.016465,
   4.680486,
   4.378145,
   4.105054,
   3.85752,
   3.632417,
   3.427085,
   3.239248,
   3.066951,
   2.908504,
   2.762443,
   2.627494,
   2.502993,
   2.502993,
   2.502993,
   0};
   graph = new TGraph(147,model 3_fx4,model 3_fy4);
   graph->SetName("model 3");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelsP34 = new TH1F("Graph_modelsP34","Projection of g+g+g+a",147,-33.6,333.6);
   Graph_modelsP34->SetMinimum(0);
   Graph_modelsP34->SetMaximum(559.155);
   Graph_modelsP34->SetDirectory(0);
   Graph_modelsP34->SetStats(0);
   Graph_modelsP34->SetLineWidth(2);
   Graph_modelsP34->SetMarkerStyle(20);
   Graph_modelsP34->GetXaxis()->SetNdivisions(505);
   Graph_modelsP34->GetXaxis()->SetLabelFont(132);
   Graph_modelsP34->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelsP34->GetXaxis()->SetLabelSize(0.06);
   Graph_modelsP34->GetXaxis()->SetTitleSize(0.072);
   Graph_modelsP34->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelsP34->GetXaxis()->SetTitleFont(132);
   Graph_modelsP34->GetYaxis()->SetLabelFont(132);
   Graph_modelsP34->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelsP34->GetYaxis()->SetLabelSize(0.06);
   Graph_modelsP34->GetYaxis()->SetTitleSize(0.072);
   Graph_modelsP34->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelsP34->GetYaxis()->SetTitleFont(132);
   Graph_modelsP34->GetZaxis()->SetLabelFont(132);
   Graph_modelsP34->GetZaxis()->SetLabelSize(0.06);
   Graph_modelsP34->GetZaxis()->SetTitleSize(0.072);
   Graph_modelsP34->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelsP34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model 34);
   
   graph->Draw("l");
   
   Double_t feed 1_fx5[156] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   103.5,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   113.25,
   114,
   117,
   117.75,
   118.5,
   118.875,
   119.25,
   119.625,
   120,
   120.375,
   120.75,
   121.125,
   121.5,
   121.875,
   122.25,
   123,
   123.75,
   124.5,
   126,
   126.75,
   127.5,
   128.25,
   129,
   130.5,
   131.25,
   132,
   132.75,
   133.5,
   133.875,
   134.25,
   134.625,
   135,
   135.375,
   135.75,
   136.125,
   136.5,
   137.25,
   138,
   138.75,
   139.5,
   141,
   141.75,
   142.5,
   143.25,
   144,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   151.5,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t feed 1_fy5[156] = {
   0,
   3.280622e-09,
   3.280622e-09,
   8.74763e-09,
   2.278777e-08,
   5.799498e-08,
   1.44197e-07,
   3.502669e-07,
   8.312263e-07,
   1.927155e-06,
   4.365068e-06,
   9.659234e-06,
   2.088197e-05,
   4.410396e-05,
   9.100405e-05,
   0.0001834514,
   0.0003612922,
   0.0006951417,
   0.001306668,
   0.002399575,
   0.004305073,
   0.007545776,
   0.01292125,
   0.02161634,
   0.03532947,
   0.05641171,
   0.08799917,
   0.1341112,
   0.1996773,
   0.2904487,
   0.4127504,
   0.5730382,
   0.7772625,
   1.030242,
   1.336735,
   1.714449,
   2.260824,
   2.698297,
   3.369856,
   3.841689,
   4.437794,
   5.187829,
   6.124016,
   7.279604,
   8.686696,
   10.37346,
   12.36087,
   14.65916,
   17.26442,
   20.15568,
   23.29289,
   36.85586,
   40.02268,
   42.8958,
   44.19433,
   45.38841,
   46.47066,
   47.43548,
   48.2792,
   49.00023,
   49.59905,
   50.0783,
   50.44268,
   50.69886,
   50.92224,
   50.83429,
   50.53781,
   49.75033,
   49.45063,
   49.30427,
   49.34011,
   49.55114,
   50.30003,
   50.67034,
   50.89897,
   50.8779,
   50.50974,
   50.17046,
   49.71765,
   49.14614,
   48.45285,
   47.63678,
   46.69908,
   45.64294,
   44.47354,
   41.82458,
   38.82655,
   35.57256,
   32.16618,
   25.3126,
   22.05288,
   19.00486,
   16.22062,
   13.73266,
   11.55508,
   9.685914,
   8.110351,
   6.804224,
   5.737479,
   4.877268,
   4.190518,
   3.645851,
   2.87295,
   2.377305,
   1.782471,
   1.389077,
   1.073576,
   0.8127631,
   0.6013478,
   0.4346908,
   0.3069825,
   0.2117991,
   0.1427617,
   0.09401052,
   0.06048092,
   0.03801347,
   0.02334177,
   0.01400256,
   0.0082065,
   0.004698787,
   0.002628396,
   0.001436392,
   0.0007668887,
   0.0004000082,
   0.0002038368,
   0.0001014784,
   4.935617e-05,
   2.345237e-05,
   1.088702e-05,
   4.937518e-06,
   2.187688e-06,
   9.469769e-07,
   4.004705e-07,
   1.654546e-07,
   6.678274e-08,
   2.633461e-08,
   1.014534e-08,
   3.81842e-09,
   1.404035e-09,
   5.043699e-10,
   1.7701e-10,
   6.069087e-11,
   2.032948e-11,
   6.652828e-12,
   2.12698e-12,
   6.643514e-13,
   2.02726e-13,
   6.043634e-14,
   1.760208e-14,
   5.008494e-15,
   1.392283e-15,
   3.781159e-16,
   1.003228e-16,
   1.003228e-16,
   1.003228e-16,
   0};
   graph = new TGraph(156,feed 1_fx5,feed 1_fy5);
   graph->SetName("feed 1");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP15 = new TH1F("Graph_feedsP15","Projection of g+g+g+a",156,-33.6,333.6);
   Graph_feedsP15->SetMinimum(0);
   Graph_feedsP15->SetMaximum(56.01446);
   Graph_feedsP15->SetDirectory(0);
   Graph_feedsP15->SetStats(0);
   Graph_feedsP15->SetLineWidth(2);
   Graph_feedsP15->SetMarkerStyle(20);
   Graph_feedsP15->GetXaxis()->SetNdivisions(505);
   Graph_feedsP15->GetXaxis()->SetLabelFont(132);
   Graph_feedsP15->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP15->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP15->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP15->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP15->GetXaxis()->SetTitleFont(132);
   Graph_feedsP15->GetYaxis()->SetLabelFont(132);
   Graph_feedsP15->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP15->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP15->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP15->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP15->GetYaxis()->SetTitleFont(132);
   Graph_feedsP15->GetZaxis()->SetLabelFont(132);
   Graph_feedsP15->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP15->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP15->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 15);
   
   graph->Draw("l");
   
   Double_t feed 2_fx6[137] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   73.5,
   75,
   76.5,
   78,
   79.5,
   81,
   82.5,
   84,
   85.5,
   87,
   88.5,
   90,
   91.5,
   93,
   96,
   97.5,
   99,
   100.5,
   101.25,
   102,
   102.75,
   103.5,
   104.25,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   113.25,
   114,
   115.5,
   117,
   118.5,
   120,
   123,
   124.5,
   126,
   127.5,
   129,
   130.5,
   132,
   133.5,
   135,
   136.5,
   138,
   139.5,
   141,
   142.5,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t feed 2_fy6[137] = {
   0,
   1.512838e-07,
   1.512838e-07,
   4.040738e-07,
   1.049701e-06,
   2.652204e-06,
   6.517574e-06,
   1.557773e-05,
   3.621309e-05,
   8.187998e-05,
   0.0001800765,
   0.0003852436,
   0.0008018167,
   0.001624019,
   0.003202501,
   0.006153549,
   0.01153687,
   0.02114956,
   0.03803099,
   0.06737235,
   0.1182139,
   0.2066281,
   0.3615174,
   0.6345472,
   1.11571,
   1.95488,
   3.386688,
   4.426624,
   5.750781,
   7.418279,
   9.493006,
   12.04125,
   15.12835,
   18.81433,
   23.14866,
   28.16436,
   33.87179,
   40.25265,
   47.25475,
   54.7883,
   62.72417,
   79.09823,
   87.10477,
   94.66721,
   101.5329,
   104.6274,
   107.4577,
   109.9968,
   112.2203,
   114.1063,
   115.6361,
   116.7944,
   117.5693,
   117.9531,
   117.9417,
   117.5354,
   116.7382,
   115.5582,
   114.0075,
   112.1015,
   109.8593,
   107.3028,
   104.4566,
   98.00503,
   90.73967,
   82.91098,
   74.77041,
   58.48764,
   50.74599,
   43.47984,
   36.79747,
   30.76842,
   25.42638,
   20.7738,
   16.78757,
   13.42519,
   10.63091,
   8.341312,
   6.490064,
   5.011795,
   3.844902,
   2.933433,
   1.686775,
   0.961148,
   0.5466913,
   0.3117346,
   0.1782823,
   0.101948,
   0.05798782,
   0.0326203,
   0.01805507,
   0.009793137,
   0.005190533,
   0.002683146,
   0.001351145,
   0.0006623323,
   0.0003159284,
   0.0001466028,
   6.617353e-05,
   2.90528e-05,
   1.240623e-05,
   5.152684e-06,
   2.081449e-06,
   8.17778e-07,
   3.12494e-07,
   1.161407e-07,
   4.198203e-08,
   1.475974e-08,
   5.046967e-09,
   1.678488e-09,
   5.429283e-10,
   1.708059e-10,
   5.226363e-11,
   1.555366e-11,
   4.501961e-12,
   1.267381e-12,
   3.470155e-13,
   9.241169e-14,
   2.393543e-14,
   6.029645e-15,
   1.477333e-15,
   3.520477e-16,
   8.15945e-17,
   1.839317e-17,
   4.03263e-18,
   8.599168e-19,
   1.78345e-19,
   3.597506e-20,
   7.057947e-21,
   1.346764e-21,
   2.49943e-22,
   4.51156e-23,
   7.920428e-24,
   1.352405e-24,
   1.352405e-24,
   1.352405e-24,
   0};
   graph = new TGraph(137,feed 2_fx6,feed 2_fy6);
   graph->SetName("feed 2");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP26 = new TH1F("Graph_feedsP26","Projection of g+g+g+a",137,-33.6,333.6);
   Graph_feedsP26->SetMinimum(0);
   Graph_feedsP26->SetMaximum(129.7484);
   Graph_feedsP26->SetDirectory(0);
   Graph_feedsP26->SetStats(0);
   Graph_feedsP26->SetLineWidth(2);
   Graph_feedsP26->SetMarkerStyle(20);
   Graph_feedsP26->GetXaxis()->SetNdivisions(505);
   Graph_feedsP26->GetXaxis()->SetLabelFont(132);
   Graph_feedsP26->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP26->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP26->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP26->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP26->GetXaxis()->SetTitleFont(132);
   Graph_feedsP26->GetYaxis()->SetLabelFont(132);
   Graph_feedsP26->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP26->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP26->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP26->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP26->GetYaxis()->SetTitleFont(132);
   Graph_feedsP26->GetZaxis()->SetLabelFont(132);
   Graph_feedsP26->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP26->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP26->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 26);
   
   graph->Draw("l");
   
   Double_t feed 3_fx7[129] = {
   0,
   0,
   0.375,
   0.75,
   1.5,
   2.25,
   2.625,
   3,
   3.375,
   3.75,
   4.5,
   5.25,
   5.625,
   6,
   6.375,
   6.75,
   7.5,
   8.25,
   8.625,
   9,
   9.375,
   9.75,
   10.5,
   11.25,
   11.625,
   12,
   12.375,
   12.75,
   13.5,
   15,
   16.5,
   18,
   19.5,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   300};
   Double_t feed 3_fy7[129] = {
   0,
   131.852,
   131.852,
   132.4609,
   134.2877,
   133.8077,
   132.4342,
   128.7939,
   125.1536,
   119.2441,
   105.1562,
   89.95482,
   82.54193,
   75.50462,
   68.46732,
   61.86339,
   49.08889,
   38.5146,
   33.53193,
   29.1582,
   24.78447,
   21.2197,
   14.89913,
   11.24546,
   9.587536,
   8.267416,
   6.947296,
   5.911647,
   4.124818,
   2.293541,
   1.031205,
   0.4622641,
   0.06222786,
   0.004444847,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(129,feed 3_fx7,feed 3_fy7);
   graph->SetName("feed 3");
   graph->SetTitle("Projection of g+g+g+a");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP37 = new TH1F("Graph_feedsP37","Projection of g+g+g+a",129,0,330);
   Graph_feedsP37->SetMinimum(0);
   Graph_feedsP37->SetMaximum(147.7165);
   Graph_feedsP37->SetDirectory(0);
   Graph_feedsP37->SetStats(0);
   Graph_feedsP37->SetLineWidth(2);
   Graph_feedsP37->SetMarkerStyle(20);
   Graph_feedsP37->GetXaxis()->SetNdivisions(505);
   Graph_feedsP37->GetXaxis()->SetLabelFont(132);
   Graph_feedsP37->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP37->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP37->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP37->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP37->GetXaxis()->SetTitleFont(132);
   Graph_feedsP37->GetYaxis()->SetLabelFont(132);
   Graph_feedsP37->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP37->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP37->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP37->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP37->GetYaxis()->SetTitleFont(132);
   Graph_feedsP37->GetZaxis()->SetLabelFont(132);
   Graph_feedsP37->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP37->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP37->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 37);
   
   graph->Draw("f");
   
   Double_t bkg_fx8[117] = {
   -3,
   -3,
   0,
   0.375,
   0.75,
   1.125,
   1.5,
   1.875,
   2.25,
   3,
   3.75,
   4.5,
   5.25,
   6,
   7.5,
   9,
   10.5,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t bkg_fy8[117] = {
   0,
   0,
   0,
   257.4999,
   321.9093,
   366.681,
   402.0703,
   431.7694,
   457.5818,
   501.2961,
   537.8437,
   569.4885,
   597.527,
   622.7796,
   666.9911,
   704.9734,
   738.3618,
   768.1922,
   819.7913,
   863.3836,
   901.048,
   934.1065,
   963.4588,
   989.7495,
   1013.459,
   1034.954,
   1054.527,
   1072.41,
   1088.794,
   1103.837,
   1117.672,
   1130.413,
   1142.157,
   1152.988,
   1162.98,
   1172.198,
   1180.699,
   1188.534,
   1195.749,
   1202.385,
   1208.48,
   1214.066,
   1219.174,
   1223.834,
   1228.069,
   1231.905,
   1235.362,
   1238.46,
   1241.219,
   1243.656,
   1245.787,
   1247.626,
   1249.188,
   1250.486,
   1251.533,
   1252.339,
   1252.916,
   1253.274,
   1253.423,
   1253.371,
   1253.128,
   1252.702,
   1252.1,
   1251.329,
   1250.398,
   1249.311,
   1248.077,
   1246.7,
   1245.186,
   1243.541,
   1241.771,
   1239.879,
   1237.872,
   1235.752,
   1233.526,
   1231.196,
   1228.768,
   1226.244,
   1223.629,
   1220.927,
   1218.139,
   1215.271,
   1212.324,
   1209.302,
   1206.209,
   1203.046,
   1199.816,
   1196.523,
   1193.168,
   1189.754,
   1186.284,
   1182.759,
   1179.182,
   1175.554,
   1171.879,
   1168.158,
   1164.392,
   1160.584,
   1156.736,
   1152.848,
   1148.924,
   1144.964,
   1140.97,
   1136.943,
   1132.886,
   1128.799,
   1124.683,
   1120.541,
   1116.373,
   1112.181,
   1107.965,
   1103.728,
   1099.47,
   1095.192,
   1095.192,
   1095.192,
   0};
   graph = new TGraph(117,bkg_fx8,bkg_fy8);
   graph->SetName("bkg");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg8 = new TH1F("Graph_bkg8","Projection of g+g+g+a",117,-33.6,333.6);
   Graph_bkg8->SetMinimum(0);
   Graph_bkg8->SetMaximum(1378.765);
   Graph_bkg8->SetDirectory(0);
   Graph_bkg8->SetStats(0);
   Graph_bkg8->SetLineWidth(2);
   Graph_bkg8->SetMarkerStyle(20);
   Graph_bkg8->GetXaxis()->SetNdivisions(505);
   Graph_bkg8->GetXaxis()->SetLabelFont(132);
   Graph_bkg8->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg8->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg8->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg8->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg8->GetXaxis()->SetTitleFont(132);
   Graph_bkg8->GetYaxis()->SetLabelFont(132);
   Graph_bkg8->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg8->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg8->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg8->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg8->GetYaxis()->SetTitleFont(132);
   Graph_bkg8->GetZaxis()->SetLabelFont(132);
   Graph_bkg8->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg8->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg8->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg8);
   
   graph->Draw("l");
   
   Double_t feed 1 fill_fx9[157] = {
   0,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   100.5,
   102,
   103.5,
   104.25,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   114,
   114.75,
   115.5,
   116.25,
   116.625,
   117,
   117.375,
   117.75,
   118.125,
   118.5,
   118.875,
   119.25,
   119.625,
   120,
   120.75,
   121.5,
   122.25,
   123,
   124.5,
   125.25,
   126,
   126.75,
   127.5,
   129,
   129.75,
   130.5,
   131.25,
   131.625,
   132,
   132.375,
   132.75,
   133.125,
   133.5,
   133.875,
   134.25,
   135,
   135.75,
   136.5,
   138,
   138.75,
   139.5,
   140.25,
   141,
   141.75,
   142.5,
   143.25,
   144,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   150,
   151.5,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   300};
   Double_t feed 1 fill_fy9[157] = {
   0,
   3.326582e-09,
   8.72286e-09,
   2.234584e-08,
   5.592574e-08,
   1.367426e-07,
   3.266429e-07,
   7.622892e-07,
   1.737975e-06,
   3.871189e-06,
   8.424079e-06,
   1.790926e-05,
   3.719718e-05,
   7.547787e-05,
   0.0001496258,
   0.0002897813,
   0.0005482914,
   0.001013514,
   0.001830312,
   0.003229221,
   0.005566057,
   0.009372913,
   0.0154198,
   0.02478336,
   0.03891514,
   0.05969725,
   0.08946788,
   0.1309957,
   0.1873805,
   0.26186,
   0.3575169,
   0.476936,
   0.6222931,
   0.7990676,
   1.038129,
   1.215564,
   1.477445,
   1.888022,
   2.177471,
   2.541936,
   2.997401,
   3.560481,
   4.247369,
   5.072484,
   6.046857,
   7.176384,
   8.460088,
   9.888616,
   11.44318,
   13.0952,
   16.53229,
   18.22071,
   19.81914,
   21.27675,
   21.93848,
   22.54905,
   23.10455,
   23.60195,
   24.03917,
   24.41515,
   24.72986,
   24.98435,
   25.18072,
   25.32206,
   25.45661,
   25.42953,
   25.29142,
   25.09674,
   24.74044,
   24.65646,
   24.66273,
   24.75803,
   24.92344,
   25.31463,
   25.44088,
   25.4489,
   25.28903,
   25.13316,
   24.92132,
   24.6507,
   24.31946,
   23.92687,
   23.47322,
   22.95985,
   22.38911,
   21.08947,
   19.61002,
   17.99635,
   14.57331,
   12.86725,
   11.2264,
   9.687431,
   8.277617,
   7.014426,
   5.906005,
   4.952305,
   4.146631,
   3.477394,
   2.929845,
   2.48766,
   2.134257,
   1.853799,
   1.631878,
   1.315325,
   1.107463,
   0.9593818,
   0.7448556,
   0.57824,
   0.4405021,
   0.3280519,
   0.238696,
   0.1696787,
   0.1178384,
   0.07995099,
   0.05299536,
   0.03431856,
   0.02171188,
   0.0134197,
   0.008103369,
   0.004780414,
   0.002755133,
   0.001551303,
   0.0008533519,
   0.0004586028,
   0.0002407812,
   0.0001235053,
   6.189072e-05,
   3.030001e-05,
   1.44923e-05,
   6.771874e-06,
   3.091418e-06,
   1.378744e-06,
   6.007404e-07,
   2.557215e-07,
   1.063469e-07,
   4.320752e-08,
   1.715028e-08,
   6.650592e-09,
   2.51957e-09,
   9.325452e-10,
   3.372022e-10,
   1.19121e-10,
   4.111148e-11,
   1.386166e-11,
   4.56609e-12,
   1.469437e-12,
   4.61992e-13,
   1.419042e-13,
   4.25827e-14,
   1.248385e-14,
   3.575532e-15,
   1.000484e-15,
   2.734997e-16,
   7.304335e-17,
   1.905819e-17,
   1.905819e-17,
   0};
   graph = new TGraph(157,feed 1 fill_fx9,feed 1 fill_fy9);
   graph->SetName("feed 1 fill");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillColor(8);
   graph->SetFillStyle(3001);
   graph->SetLineColor(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP1sPfill9 = new TH1F("Graph_feedsP1sPfill9","Projection of g+g+g+a",157,0,330);
   Graph_feedsP1sPfill9->SetMinimum(0);
   Graph_feedsP1sPfill9->SetMaximum(28.00228);
   Graph_feedsP1sPfill9->SetDirectory(0);
   Graph_feedsP1sPfill9->SetStats(0);
   Graph_feedsP1sPfill9->SetLineWidth(2);
   Graph_feedsP1sPfill9->SetMarkerStyle(20);
   Graph_feedsP1sPfill9->GetXaxis()->SetNdivisions(505);
   Graph_feedsP1sPfill9->GetXaxis()->SetLabelFont(132);
   Graph_feedsP1sPfill9->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP1sPfill9->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP1sPfill9->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP1sPfill9->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP1sPfill9->GetXaxis()->SetTitleFont(132);
   Graph_feedsP1sPfill9->GetYaxis()->SetLabelFont(132);
   Graph_feedsP1sPfill9->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP1sPfill9->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP1sPfill9->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP1sPfill9->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP1sPfill9->GetYaxis()->SetTitleFont(132);
   Graph_feedsP1sPfill9->GetZaxis()->SetLabelFont(132);
   Graph_feedsP1sPfill9->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP1sPfill9->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP1sPfill9->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP1sPfill9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 1 fill9);
   
   graph->Draw("f");
   
   Double_t feed 2 fill_fx10[136] = {
   0,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   70.5,
   72,
   73.5,
   75,
   76.5,
   78,
   79.5,
   81,
   82.5,
   84,
   85.5,
   87,
   88.5,
   90,
   93,
   94.5,
   96,
   97.5,
   98.25,
   99,
   99.75,
   100.5,
   101.25,
   102,
   102.75,
   103.5,
   104.25,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   114,
   115.5,
   117,
   120,
   121.5,
   123,
   124.5,
   126,
   127.5,
   129,
   130.5,
   132,
   133.5,
   135,
   136.5,
   138,
   139.5,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   300};
   Double_t feed 2 fill_fy10[136] = {
   0,
   1.778968e-07,
   4.638255e-07,
   1.176191e-06,
   2.90094e-06,
   6.958865e-06,
   1.623605e-05,
   3.684444e-05,
   8.132568e-05,
   0.0001746132,
   0.0003647349,
   0.0007413689,
   0.001467033,
   0.0028283,
   0.00531916,
   0.009778388,
   0.01762406,
   0.03127348,
   0.05492434,
   0.09602181,
   0.1679456,
   0.2946589,
   0.518091,
   0.9085531,
   1.577118,
   2.06433,
   2.686396,
   3.472112,
   4.452891,
   5.661706,
   7.13154,
   8.893339,
   10.9735,
   13.39098,
   16.15424,
   19.25816,
   22.68129,
   26.38382,
   30.30635,
   38.47803,
   42.51882,
   46.3705,
   49.90683,
   51.51772,
   53.00389,
   54.35141,
   55.54738,
   56.58016,
   57.43957,
   58.11699,
   58.60561,
   58.90046,
   58.99853,
   58.89881,
   58.60232,
   58.1121,
   57.43312,
   56.57223,
   55.53804,
   54.34075,
   52.99202,
   51.50474,
   49.89287,
   46.35497,
   42.50223,
   38.46091,
   30.28959,
   26.36783,
   22.66636,
   19.24449,
   16.14197,
   13.38016,
   10.96411,
   8.885325,
   7.124806,
   5.65613,
   4.448338,
   3.468442,
   2.683475,
   2.062031,
   1.575327,
   0.9074936,
   0.5174803,
   0.2943118,
   0.1677489,
   0.09590981,
   0.05486007,
   0.0312364,
   0.01760268,
   0.009766161,
   0.00531227,
   0.002824495,
   0.001464981,
   0.000740291,
   0.0003641839,
   0.0001743395,
   8.11935e-05,
   3.678243e-05,
   1.620779e-05,
   6.946346e-06,
   2.895553e-06,
   1.173939e-06,
   4.629104e-07,
   1.775355e-07,
   6.622315e-08,
   2.402541e-08,
   8.477505e-09,
   2.909388e-09,
   9.711168e-10,
   3.152663e-10,
   9.954511e-11,
   3.057022e-11,
   9.130897e-12,
   2.652556e-12,
   7.494661e-13,
   2.059566e-13,
   5.504725e-14,
   1.430974e-14,
   3.617965e-15,
   8.896784e-16,
   2.127836e-16,
   4.949705e-17,
   1.119842e-17,
   2.46417e-18,
   5.273764e-19,
   1.097759e-19,
   2.222438e-20,
   4.376113e-21,
   8.380764e-22,
   1.561043e-22,
   2.828021e-23,
   4.98295e-24,
   8.539388e-25,
   1.423322e-25,
   1.423322e-25,
   0};
   graph = new TGraph(136,feed 2 fill_fx10,feed 2 fill_fy10);
   graph->SetName("feed 2 fill");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillColor(4);
   graph->SetFillStyle(3001);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP2sPfill10 = new TH1F("Graph_feedsP2sPfill10","Projection of g+g+g+a",136,0,330);
   Graph_feedsP2sPfill10->SetMinimum(0);
   Graph_feedsP2sPfill10->SetMaximum(64.89838);
   Graph_feedsP2sPfill10->SetDirectory(0);
   Graph_feedsP2sPfill10->SetStats(0);
   Graph_feedsP2sPfill10->SetLineWidth(2);
   Graph_feedsP2sPfill10->SetMarkerStyle(20);
   Graph_feedsP2sPfill10->GetXaxis()->SetNdivisions(505);
   Graph_feedsP2sPfill10->GetXaxis()->SetLabelFont(132);
   Graph_feedsP2sPfill10->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP2sPfill10->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP2sPfill10->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP2sPfill10->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP2sPfill10->GetXaxis()->SetTitleFont(132);
   Graph_feedsP2sPfill10->GetYaxis()->SetLabelFont(132);
   Graph_feedsP2sPfill10->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP2sPfill10->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP2sPfill10->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP2sPfill10->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP2sPfill10->GetYaxis()->SetTitleFont(132);
   Graph_feedsP2sPfill10->GetZaxis()->SetLabelFont(132);
   Graph_feedsP2sPfill10->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP2sPfill10->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP2sPfill10->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP2sPfill10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 2 fill10);
   
   graph->Draw("f");
   
   Double_t sum_Norm[Delta_Mcorr]_fx11[168] = {
   -3,
   -3,
   0,
   0.375,
   0.75,
   1.125,
   1.5,
   1.875,
   2.25,
   2.625,
   3,
   3.375,
   3.75,
   4.5,
   6,
   9,
   10.5,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   130.5,
   132,
   133.5,
   135,
   135.75,
   136.5,
   137.25,
   138,
   138.75,
   139.5,
   141,
   141.75,
   142.125,
   142.5,
   142.875,
   143.25,
   143.625,
   144,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   150.75,
   151.5,
   152.25,
   153,
   156,
   156.75,
   157.5,
   157.875,
   158.25,
   158.625,
   159,
   159.75,
   160.5,
   161.25,
   162,
   163.5,
   164.25,
   165,
   165.75,
   166.5,
   167.25,
   168,
   168.75,
   169.5,
   171,
   172.5,
   174,
   175.5,
   177,
   178.5,
   180,
   181.5,
   182.25,
   183,
   183.75,
   184.5,
   185.25,
   186,
   186.75,
   187.5,
   189,
   190.5,
   192,
   193.5,
   195,
   196.5,
   198,
   199.5,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t sum_Norm[Delta_Mcorr]_fy11[168] = {
   0,
   131.9417,
   131.9417,
   389.4594,
   454.4974,
   500.2031,
   536.5269,
   566.0073,
   591.6007,
   613.2059,
   630.3418,
   645.7171,
   657.3775,
   674.9691,
   698.6709,
   734.627,
   753.8068,
   777.0548,
   822.777,
   864.6348,
   901.9398,
   935.0951,
   964.5529,
   990.9542,
   1014.78,
   1036.402,
   1056.11,
   1074.142,
   1090.692,
   1105.926,
   1119.988,
   1133.01,
   1145.122,
   1156.465,
   1167.209,
   1177.586,
   1187.921,
   1198.672,
   1210.451,
   1224.014,
   1240.18,
   1259.668,
   1282.853,
   1309.495,
   1338.517,
   1367.965,
   1395.249,
   1417.748,
   1433.833,
   1444.005,
   1450.911,
   1456.763,
   1459.654,
   1454.596,
   1441.072,
   1427.511,
   1424.269,
   1427.921,
   1435.262,
   1447.175,
   1466.445,
   1480.527,
   1498.905,
   1522.735,
   1553,
   1590.032,
   1632.839,
   1722.035,
   1757.126,
   1769.569,
   1777.801,
   1781.462,
   1780.438,
   1774.875,
   1765.166,
   1735.874,
   1698.841,
   1660.735,
   1626.974,
   1600.993,
   1584.372,
   1577.434,
   1579.873,
   1591.186,
   1610.846,
   1638.271,
   1672.639,
   1841.639,
   1875.726,
   1898.851,
   1905.351,
   1908.151,
   1907.15,
   1902.366,
   1882.12,
   1849.753,
   1808.763,
   1763.069,
   1671.404,
   1630.305,
   1594.107,
   1563.202,
   1537.518,
   1516.722,
   1500.373,
   1488.03,
   1479.296,
   1471.468,
   1475.314,
   1490.405,
   1517.04,
   1555.519,
   1604.868,
   1661.074,
   1715.669,
   1738.608,
   1756.464,
   1767.809,
   1771.625,
   1767.453,
   1755.465,
   1736.434,
   1711.606,
   1650.761,
   1585.099,
   1523.595,
   1470.651,
   1427.157,
   1392.176,
   1364.172,
   1341.638,
   1323.316,
   1295.616,
   1275.769,
   1260.773,
   1248.894,
   1239.093,
   1230.719,
   1223.353,
   1216.716,
   1210.614,
   1204.912,
   1199.513,
   1194.344,
   1189.352,
   1184.498,
   1179.75,
   1175.085,
   1170.483,
   1165.93,
   1161.415,
   1156.928,
   1152.462,
   1148.011,
   1143.57,
   1139.136,
   1134.704,
   1130.274,
   1125.843,
   1121.409,
   1116.971,
   1112.528,
   1108.08,
   1103.627,
   1099.167,
   1099.167,
   1099.167,
   0};
   graph = new TGraph(168,sum_Norm[Delta_Mcorr]_fx11,sum_Norm[Delta_Mcorr]_fy11);
   graph->SetName("sum_Norm[Delta_Mcorr]");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sum_NormoBDelta_McorrcB11 = new TH1F("Graph_sum_NormoBDelta_McorrcB11","Projection of g+g+g+a",168,-33.6,333.6);
   Graph_sum_NormoBDelta_McorrcB11->SetMinimum(0);
   Graph_sum_NormoBDelta_McorrcB11->SetMaximum(2098.966);
   Graph_sum_NormoBDelta_McorrcB11->SetDirectory(0);
   Graph_sum_NormoBDelta_McorrcB11->SetStats(0);
   Graph_sum_NormoBDelta_McorrcB11->SetLineWidth(2);
   Graph_sum_NormoBDelta_McorrcB11->SetMarkerStyle(20);
   Graph_sum_NormoBDelta_McorrcB11->GetXaxis()->SetNdivisions(505);
   Graph_sum_NormoBDelta_McorrcB11->GetXaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB11->GetXaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB11->GetXaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB11->GetXaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB11->GetXaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB11->GetYaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB11->GetYaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB11->GetYaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB11->GetYaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB11->GetYaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB11->GetYaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB11->GetZaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB11->GetZaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB11->GetZaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_sum_NormoBDelta_McorrcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sum_Norm[Delta_Mcorr]11);
   
   graph->Draw("l");
   
   Double_t h_datah_fx3002[300] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5,
   30.5,
   31.5,
   32.5,
   33.5,
   34.5,
   35.5,
   36.5,
   37.5,
   38.5,
   39.5,
   40.5,
   41.5,
   42.5,
   43.5,
   44.5,
   45.5,
   46.5,
   47.5,
   48.5,
   49.5,
   50.5,
   51.5,
   52.5,
   53.5,
   54.5,
   55.5,
   56.5,
   57.5,
   58.5,
   59.5,
   60.5,
   61.5,
   62.5,
   63.5,
   64.5,
   65.5,
   66.5,
   67.5,
   68.5,
   69.5,
   70.5,
   71.5,
   72.5,
   73.5,
   74.5,
   75.5,
   76.5,
   77.5,
   78.5,
   79.5,
   80.5,
   81.5,
   82.5,
   83.5,
   84.5,
   85.5,
   86.5,
   87.5,
   88.5,
   89.5,
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5,
   180.5,
   181.5,
   182.5,
   183.5,
   184.5,
   185.5,
   186.5,
   187.5,
   188.5,
   189.5,
   190.5,
   191.5,
   192.5,
   193.5,
   194.5,
   195.5,
   196.5,
   197.5,
   198.5,
   199.5,
   200.5,
   201.5,
   202.5,
   203.5,
   204.5,
   205.5,
   206.5,
   207.5,
   208.5,
   209.5,
   210.5,
   211.5,
   212.5,
   213.5,
   214.5,
   215.5,
   216.5,
   217.5,
   218.5,
   219.5,
   220.5,
   221.5,
   222.5,
   223.5,
   224.5,
   225.5,
   226.5,
   227.5,
   228.5,
   229.5,
   230.5,
   231.5,
   232.5,
   233.5,
   234.5,
   235.5,
   236.5,
   237.5,
   238.5,
   239.5,
   240.5,
   241.5,
   242.5,
   243.5,
   244.5,
   245.5,
   246.5,
   247.5,
   248.5,
   249.5,
   250.5,
   251.5,
   252.5,
   253.5,
   254.5,
   255.5,
   256.5,
   257.5,
   258.5,
   259.5,
   260.5,
   261.5,
   262.5,
   263.5,
   264.5,
   265.5,
   266.5,
   267.5,
   268.5,
   269.5,
   270.5,
   271.5,
   272.5,
   273.5,
   274.5,
   275.5,
   276.5,
   277.5,
   278.5,
   279.5,
   280.5,
   281.5,
   282.5,
   283.5,
   284.5,
   285.5,
   286.5,
   287.5,
   288.5,
   289.5,
   290.5,
   291.5,
   292.5,
   293.5,
   294.5,
   295.5,
   296.5,
   297.5,
   298.5,
   299.5};
   Double_t h_datah_fy3002[300] = {
   404,
   574,
   593,
   620,
   677,
   707,
   711,
   722,
   719,
   759,
   748,
   766,
   764,
   792,
   806,
   856,
   899,
   875,
   848,
   885,
   916,
   944,
   926,
   898,
   932,
   920,
   977,
   946,
   929,
   1027,
   1023,
   972,
   979,
   1007,
   1018,
   1029,
   1060,
   1092,
   986,
   1009,
   1071,
   1045,
   1081,
   1022,
   1073,
   1080,
   1125,
   1045,
   1058,
   1100,
   1108,
   1125,
   1091,
   1106,
   1119,
   1183,
   1088,
   1149,
   1147,
   1082,
   1171,
   1226,
   1157,
   1192,
   1170,
   1111,
   1262,
   1195,
   1221,
   1203,
   1187,
   1155,
   1242,
   1287,
   1206,
   1257,
   1205,
   1248,
   1226,
   1315,
   1218,
   1298,
   1202,
   1248,
   1195,
   1280,
   1287,
   1315,
   1332,
   1339,
   1332,
   1312,
   1292,
   1374,
   1332,
   1412,
   1397,
   1446,
   1408,
   1436,
   1521,
   1430,
   1462,
   1448,
   1405,
   1429,
   1457,
   1380,
   1451,
   1414,
   1384,
   1383,
   1402,
   1429,
   1512,
   1395,
   1411,
   1427,
   1402,
   1511,
   1428,
   1391,
   1421,
   1438,
   1421,
   1472,
   1455,
   1495,
   1472,
   1416,
   1475,
   1402,
   1500,
   1487,
   1484,
   1459,
   1479,
   1518,
   1548,
   1589,
   1769,
   1740,
   1774,
   1729,
   1782,
   1727,
   1668,
   1568,
   1584,
   1550,
   1594,
   1546,
   1667,
   1683,
   1801,
   1795,
   1855,
   1947,
   1938,
   1855,
   1861,
   1751,
   1688,
   1692,
   1641,
   1588,
   1495,
   1520,
   1521,
   1537,
   1493,
   1487,
   1464,
   1479,
   1521,
   1510,
   1472,
   1555,
   1638,
   1619,
   1642,
   1779,
   1796,
   1710,
   1793,
   1729,
   1789,
   1652,
   1696,
   1646,
   1533,
   1537,
   1595,
   1468,
   1461,
   1324,
   1397,
   1362,
   1367,
   1339,
   1384,
   1367,
   1298,
   1315,
   1222,
   1283,
   1300,
   1249,
   1280,
   1256,
   1209,
   1281,
   1225,
   1260,
   1210,
   1233,
   1221,
   1240,
   1175,
   1240,
   1223,
   1246,
   1188,
   1258,
   1196,
   1210,
   1202,
   1206,
   1187,
   1204,
   1285,
   1176,
   1262,
   1203,
   1238,
   1203,
   1216,
   1170,
   1175,
   1248,
   1271,
   1161,
   1208,
   1167,
   1205,
   1170,
   1167,
   1160,
   1202,
   1172,
   1127,
   1193,
   1151,
   1154,
   1150,
   1174,
   1212,
   1050,
   1147,
   1144,
   1117,
   1216,
   1128,
   1100,
   1167,
   1135,
   1119,
   1159,
   1211,
   1127,
   1136,
   1104,
   1145,
   1140,
   1167,
   1099,
   1186,
   1182,
   1164,
   1098,
   1134,
   1183,
   1154,
   1100,
   1127,
   1125,
   1092,
   1106,
   1142,
   1053,
   1201,
   1146,
   1144,
   1026,
   1097,
   1102,
   1106,
   1073,
   1059,
   1083};
   Double_t h_datah_felx3002[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fely3002[300] = {
   19.60597,
   23.46351,
   23.85672,
   24.40482,
   25.52403,
   26.09417,
   26.16927,
   26.37471,
   26.31884,
   27.05449,
   26.85416,
   27.18122,
   27.14507,
   27.64694,
   27.89454,
   28.76175,
   29.4875,
   29.08462,
   28.62473,
   29.25315,
   29.76962,
   30.22865,
   29.93436,
   29.47082,
   30.03277,
   29.83562,
   30.761,
   30.26118,
   29.9836,
   31.55074,
   31.48828,
   30.68092,
   30.79297,
   31.2372,
   31.41003,
   31.58193,
   32.06148,
   32.54921,
   30.90462,
   31.2687,
   32.22996,
   31.83033,
   32.38237,
   31.47264,
   32.26049,
   32.36716,
   33.04475,
   31.83033,
   32.03075,
   32.67002,
   32.79039,
   33.04475,
   32.53407,
   32.76034,
   32.95519,
   33.8984,
   32.48863,
   33.40059,
   33.37108,
   32.39757,
   33.72353,
   34.51785,
   33.51838,
   34.02897,
   33.70892,
   32.83542,
   35.02816,
   34.07239,
   34.44639,
   34.18789,
   33.95649,
   33.48897,
   34.74557,
   35.37827,
   34.23111,
   34.95772,
   34.21671,
   34.83058,
   34.51785,
   35.76638,
   34.40344,
   35.53124,
   34.17348,
   34.83058,
   34.07239,
   35.28058,
   35.37827,
   35.76638,
   36,
   36.09576,
   36,
   35.72499,
   35.44788,
   36.57088,
   36,
   37.07991,
   36.87981,
   37.52959,
   37.02666,
   37.39789,
   38.5032,
   37.31865,
   37.73938,
   37.55588,
   36.98666,
   37.30542,
   37.67394,
   36.65172,
   37.59528,
   37.10652,
   36.70551,
   36.69207,
   36.94663,
   37.30542,
   38.38766,
   36.85305,
   37.06661,
   37.27896,
   36.94663,
   38.3748,
   37.29219,
   36.79946,
   37.19947,
   37.42427,
   37.19947,
   37.86991,
   37.64774,
   38.16846,
   37.86991,
   37.1331,
   37.90898,
   36.94663,
   38.23306,
   38.06488,
   38.02597,
   37.70013,
   37.96102,
   38.46473,
   38.84781,
   39.3654,
   41.56245,
   41.2163,
   41.62185,
   41.08425,
   41.7167,
   41.0602,
   40.34422,
   39.10114,
   39.30264,
   38.87321,
   39.42806,
   38.82239,
   40.33197,
   40.52743,
   41.94114,
   41.87039,
   42.57261,
   43.62766,
   43.52556,
   42.57261,
   42.64221,
   41.34794,
   40.58832,
   40.63697,
   40.01234,
   39.35285,
   38.16846,
   38.49038,
   38.5032,
   38.70778,
   38.14259,
   38.06488,
   37.76552,
   37.96102,
   38.5032,
   38.36194,
   37.86991,
   38.93666,
   39.9753,
   39.73991,
   40.02468,
   41.68116,
   41.88219,
   40.85517,
   41.84678,
   41.08425,
   41.79953,
   40.14788,
   40.68556,
   40.07401,
   38.65674,
   38.70778,
   39.44058,
   37.81775,
   37.7263,
   35.89025,
   36.87981,
   36.40867,
   36.47634,
   36.09576,
   36.70551,
   36.47634,
   35.53124,
   35.76638,
   34.46069,
   35.32248,
   35.55898,
   34.84473,
   35.28058,
   34.94362,
   34.27427,
   35.29455,
   34.50357,
   35,
   34.28865,
   34.61766,
   34.44639,
   34.71718,
   33.78192,
   34.71718,
   34.47499,
   34.80227,
   33.971,
   34.97182,
   34.08685,
   34.28865,
   34.17348,
   34.23111,
   33.95649,
   34.20231,
   35.35038,
   33.7965,
   35.02816,
   34.18789,
   34.68878,
   34.18789,
   34.37478,
   33.70892,
   33.78192,
   34.83058,
   35.15459,
   33.57712,
   34.25989,
   33.66504,
   34.21671,
   33.70892,
   33.66504,
   33.56244,
   34.17348,
   33.73814,
   33.07454,
   34.04345,
   33.43008,
   33.47425,
   33.41534,
   33.76733,
   34.31738,
   31.90756,
   33.37108,
   33.32676,
   32.92529,
   34.37478,
   33.08943,
   32.67002,
   33.66504,
   33.19347,
   32.95519,
   33.54776,
   34.30302,
   33.07454,
   33.20831,
   32.73026,
   33.34154,
   33.26759,
   33.66504,
   32.65494,
   33.94198,
   33.88386,
   33.62111,
   32.63986,
   33.17863,
   33.8984,
   33.47425,
   32.67002,
   33.07454,
   33.04475,
   32.54921,
   32.76034,
   33.29719,
   31.95381,
   34.15905,
   33.35631,
   33.32676,
   31.53514,
   32.62476,
   32.70015,
   32.76034,
   32.26049,
   32.04612,
   32.41276};
   Double_t h_datah_fehx3002[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fehy3002[300] = {
   20.60597,
   24.46351,
   24.85672,
   25.40482,
   26.52403,
   27.09417,
   27.16927,
   27.37471,
   27.31884,
   28.05449,
   27.85416,
   28.18122,
   28.14507,
   28.64694,
   28.89454,
   29.76175,
   30.4875,
   30.08462,
   29.62473,
   30.25315,
   30.76962,
   31.22865,
   30.93436,
   30.47082,
   31.03277,
   30.83562,
   31.761,
   31.26118,
   30.9836,
   32.55074,
   32.48828,
   31.68092,
   31.79297,
   32.2372,
   32.41003,
   32.58193,
   33.06148,
   33.54921,
   31.90462,
   32.2687,
   33.22996,
   32.83033,
   33.38237,
   32.47264,
   33.26049,
   33.36716,
   34.04475,
   32.83033,
   33.03075,
   33.67002,
   33.79039,
   34.04475,
   33.53407,
   33.76034,
   33.95519,
   34.8984,
   33.48863,
   34.40059,
   34.37108,
   33.39757,
   34.72353,
   35.51785,
   34.51838,
   35.02897,
   34.70892,
   33.83542,
   36.02816,
   35.07239,
   35.44639,
   35.18789,
   34.95649,
   34.48897,
   35.74557,
   36.37827,
   35.23111,
   35.95772,
   35.21671,
   35.83058,
   35.51785,
   36.76638,
   35.40344,
   36.53124,
   35.17348,
   35.83058,
   35.07239,
   36.28058,
   36.37827,
   36.76638,
   37,
   37.09576,
   37,
   36.72499,
   36.44788,
   37.57088,
   37,
   38.07991,
   37.87981,
   38.52959,
   38.02666,
   38.39789,
   39.5032,
   38.31865,
   38.73938,
   38.55588,
   37.98666,
   38.30542,
   38.67394,
   37.65172,
   38.59528,
   38.10652,
   37.70551,
   37.69207,
   37.94663,
   38.30542,
   39.38766,
   37.85305,
   38.06661,
   38.27896,
   37.94663,
   39.3748,
   38.29219,
   37.79946,
   38.19947,
   38.42427,
   38.19947,
   38.86991,
   38.64774,
   39.16846,
   38.86991,
   38.1331,
   38.90898,
   37.94663,
   39.23306,
   39.06488,
   39.02597,
   38.70013,
   38.96102,
   39.46473,
   39.84781,
   40.3654,
   42.56245,
   42.2163,
   42.62185,
   42.08425,
   42.7167,
   42.0602,
   41.34422,
   40.10114,
   40.30264,
   39.87321,
   40.42806,
   39.82239,
   41.33197,
   41.52743,
   42.94114,
   42.87039,
   43.57261,
   44.62766,
   44.52556,
   43.57261,
   43.64221,
   42.34794,
   41.58832,
   41.63697,
   41.01234,
   40.35285,
   39.16846,
   39.49038,
   39.5032,
   39.70778,
   39.14259,
   39.06488,
   38.76552,
   38.96102,
   39.5032,
   39.36194,
   38.86991,
   39.93666,
   40.9753,
   40.73991,
   41.02468,
   42.68116,
   42.88219,
   41.85517,
   42.84678,
   42.08425,
   42.79953,
   41.14788,
   41.68556,
   41.07401,
   39.65674,
   39.70778,
   40.44058,
   38.81775,
   38.7263,
   36.89025,
   37.87981,
   37.40867,
   37.47634,
   37.09576,
   37.70551,
   37.47634,
   36.53124,
   36.76638,
   35.46069,
   36.32248,
   36.55898,
   35.84473,
   36.28058,
   35.94362,
   35.27427,
   36.29455,
   35.50357,
   36,
   35.28865,
   35.61766,
   35.44639,
   35.71718,
   34.78192,
   35.71718,
   35.47499,
   35.80227,
   34.971,
   35.97182,
   35.08685,
   35.28865,
   35.17348,
   35.23111,
   34.95649,
   35.20231,
   36.35038,
   34.7965,
   36.02816,
   35.18789,
   35.68878,
   35.18789,
   35.37478,
   34.70892,
   34.78192,
   35.83058,
   36.15459,
   34.57712,
   35.25989,
   34.66504,
   35.21671,
   34.70892,
   34.66504,
   34.56244,
   35.17348,
   34.73814,
   34.07454,
   35.04345,
   34.43008,
   34.47425,
   34.41534,
   34.76733,
   35.31738,
   32.90756,
   34.37108,
   34.32676,
   33.92529,
   35.37478,
   34.08943,
   33.67002,
   34.66504,
   34.19347,
   33.95519,
   34.54776,
   35.30302,
   34.07454,
   34.20831,
   33.73026,
   34.34154,
   34.26759,
   34.66504,
   33.65494,
   34.94198,
   34.88386,
   34.62111,
   33.63986,
   34.17863,
   34.8984,
   34.47425,
   33.67002,
   34.07454,
   34.04475,
   33.54921,
   33.76034,
   34.29719,
   32.95381,
   35.15905,
   34.35631,
   34.32676,
   32.53514,
   33.62476,
   33.70015,
   33.76034,
   33.26049,
   33.04612,
   33.41276};
   grae = new TGraphAsymmErrors(300,h_datah_fx3002,h_datah_fy3002,h_datah_felx3002,h_datah_fehx3002,h_datah_fely3002,h_datah_fehy3002);
   grae->SetName("h_datah");
   grae->SetTitle("Histogram of datah_plot__Delta_Mcorr");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_datah3002 = new TH1F("Graph_h_datah3002","Histogram of datah_plot__Delta_Mcorr",300,0,330);
   Graph_h_datah3002->SetMinimum(223.6707);
   Graph_h_datah3002->SetMaximum(2152.351);
   Graph_h_datah3002->SetDirectory(0);
   Graph_h_datah3002->SetStats(0);
   Graph_h_datah3002->SetLineWidth(2);
   Graph_h_datah3002->SetMarkerStyle(20);
   Graph_h_datah3002->GetXaxis()->SetNdivisions(505);
   Graph_h_datah3002->GetXaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datah3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datah3002->GetXaxis()->SetTitleFont(132);
   Graph_h_datah3002->GetYaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datah3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datah3002->GetYaxis()->SetTitleFont(132);
   Graph_h_datah3002->GetZaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datah3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datah3002);
   
   grae->Draw("zp");
   
   TH1D *frame_6306800__2 = new TH1D("frame_6306800__2"," ",100,0,300);
   frame_6306800__2->SetBinContent(1,2091.209);
   frame_6306800__2->SetMaximum(2100);
   frame_6306800__2->SetEntries(1);
   frame_6306800__2->SetDirectory(0);
   frame_6306800__2->SetStats(0);
   frame_6306800__2->SetLineWidth(2);
   frame_6306800__2->SetMarkerStyle(20);
   frame_6306800__2->GetXaxis()->SetTitle("#it{m}(#it{#Lambda}_{c}^{+}#it{K}^{#minus}) - #it{m}(#it{#Lambda}_{c}^{+}) - #it{m}(#it{K}^{#minus}) [MeV]");
   frame_6306800__2->GetXaxis()->SetNdivisions(505);
   frame_6306800__2->GetXaxis()->SetLabelFont(132);
   frame_6306800__2->GetXaxis()->SetLabelOffset(0.01);
   frame_6306800__2->GetXaxis()->SetLabelSize(0.06);
   frame_6306800__2->GetXaxis()->SetTitleSize(0.072);
   frame_6306800__2->GetXaxis()->SetTitleOffset(0.95);
   frame_6306800__2->GetXaxis()->SetTitleFont(132);
   frame_6306800__2->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_6306800__2->GetYaxis()->SetNdivisions(505);
   frame_6306800__2->GetYaxis()->SetLabelFont(132);
   frame_6306800__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6306800__2->GetYaxis()->SetLabelSize(0.06);
   frame_6306800__2->GetYaxis()->SetTitleSize(0.072);
   frame_6306800__2->GetYaxis()->SetTitleOffset(1.1);
   frame_6306800__2->GetYaxis()->SetTitleFont(132);
   frame_6306800__2->GetZaxis()->SetLabelFont(132);
   frame_6306800__2->GetZaxis()->SetLabelSize(0.06);
   frame_6306800__2->GetZaxis()->SetTitleSize(0.072);
   frame_6306800__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6306800__2->GetZaxis()->SetTitleFont(132);
   frame_6306800__2->Draw("AXISSAME");
   TText *text = new TText(0.75,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.775,0.8,"(a)");
   text->SetNDC();
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   c1_Data->Modified();
   c1_Data->cd();
   c1_Data->SetSelected(c1_Data);
}


==> figs/Fig2b.C <==
void LcKfit_FOURPEAK_binned()
{
//=========Macro generated from canvas: c1_Data/
//=========  (Sun Mar 29 14:13:24 2020) by ROOT version 6.18/04
   TCanvas *c1_Data = new TCanvas("c1_Data", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_Data->Range(-56.25,-409.7561,318.75,2151.22);
   c1_Data->SetFillColor(0);
   c1_Data->SetBorderMode(0);
   c1_Data->SetBorderSize(2);
   c1_Data->SetTickx(1);
   c1_Data->SetTicky(1);
   c1_Data->SetLeftMargin(0.15);
   c1_Data->SetRightMargin(0.05);
   c1_Data->SetTopMargin(0.02);
   c1_Data->SetBottomMargin(0.16);
   c1_Data->SetFrameLineWidth(2);
   c1_Data->SetFrameBorderMode(0);
   c1_Data->SetFrameLineWidth(2);
   c1_Data->SetFrameBorderMode(0);
   
   TH1D *frame_5590d90__1 = new TH1D("frame_5590d90__1"," ",100,0,300);
   frame_5590d90__1->SetBinContent(1,2091.209);
   frame_5590d90__1->SetMaximum(2100);
   frame_5590d90__1->SetEntries(1);
   frame_5590d90__1->SetDirectory(0);
   frame_5590d90__1->SetStats(0);
   frame_5590d90__1->SetLineWidth(2);
   frame_5590d90__1->SetMarkerStyle(20);
   frame_5590d90__1->GetXaxis()->SetTitle("#it{m}(#it{#Lambda}_{c}^{+}#it{K}^{#minus}) - #it{m}(#it{#Lambda}_{c}^{+}) - #it{m}(#it{K}^{#minus}) [MeV]");
   frame_5590d90__1->GetXaxis()->SetNdivisions(505);
   frame_5590d90__1->GetXaxis()->SetLabelFont(132);
   frame_5590d90__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5590d90__1->GetXaxis()->SetLabelSize(0.06);
   frame_5590d90__1->GetXaxis()->SetTitleSize(0.072);
   frame_5590d90__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5590d90__1->GetXaxis()->SetTitleFont(132);
   frame_5590d90__1->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_5590d90__1->GetYaxis()->SetNdivisions(505);
   frame_5590d90__1->GetYaxis()->SetLabelFont(132);
   frame_5590d90__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5590d90__1->GetYaxis()->SetLabelSize(0.06);
   frame_5590d90__1->GetYaxis()->SetTitleSize(0.072);
   frame_5590d90__1->GetYaxis()->SetTitleOffset(1.1);
   frame_5590d90__1->GetYaxis()->SetTitleFont(132);
   frame_5590d90__1->GetZaxis()->SetLabelFont(132);
   frame_5590d90__1->GetZaxis()->SetLabelSize(0.06);
   frame_5590d90__1->GetZaxis()->SetTitleSize(0.072);
   frame_5590d90__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5590d90__1->GetZaxis()->SetTitleFont(132);
   frame_5590d90__1->Draw("FUNC");
   
   Double_t h_datah_fx3001[300] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5,
   30.5,
   31.5,
   32.5,
   33.5,
   34.5,
   35.5,
   36.5,
   37.5,
   38.5,
   39.5,
   40.5,
   41.5,
   42.5,
   43.5,
   44.5,
   45.5,
   46.5,
   47.5,
   48.5,
   49.5,
   50.5,
   51.5,
   52.5,
   53.5,
   54.5,
   55.5,
   56.5,
   57.5,
   58.5,
   59.5,
   60.5,
   61.5,
   62.5,
   63.5,
   64.5,
   65.5,
   66.5,
   67.5,
   68.5,
   69.5,
   70.5,
   71.5,
   72.5,
   73.5,
   74.5,
   75.5,
   76.5,
   77.5,
   78.5,
   79.5,
   80.5,
   81.5,
   82.5,
   83.5,
   84.5,
   85.5,
   86.5,
   87.5,
   88.5,
   89.5,
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5,
   180.5,
   181.5,
   182.5,
   183.5,
   184.5,
   185.5,
   186.5,
   187.5,
   188.5,
   189.5,
   190.5,
   191.5,
   192.5,
   193.5,
   194.5,
   195.5,
   196.5,
   197.5,
   198.5,
   199.5,
   200.5,
   201.5,
   202.5,
   203.5,
   204.5,
   205.5,
   206.5,
   207.5,
   208.5,
   209.5,
   210.5,
   211.5,
   212.5,
   213.5,
   214.5,
   215.5,
   216.5,
   217.5,
   218.5,
   219.5,
   220.5,
   221.5,
   222.5,
   223.5,
   224.5,
   225.5,
   226.5,
   227.5,
   228.5,
   229.5,
   230.5,
   231.5,
   232.5,
   233.5,
   234.5,
   235.5,
   236.5,
   237.5,
   238.5,
   239.5,
   240.5,
   241.5,
   242.5,
   243.5,
   244.5,
   245.5,
   246.5,
   247.5,
   248.5,
   249.5,
   250.5,
   251.5,
   252.5,
   253.5,
   254.5,
   255.5,
   256.5,
   257.5,
   258.5,
   259.5,
   260.5,
   261.5,
   262.5,
   263.5,
   264.5,
   265.5,
   266.5,
   267.5,
   268.5,
   269.5,
   270.5,
   271.5,
   272.5,
   273.5,
   274.5,
   275.5,
   276.5,
   277.5,
   278.5,
   279.5,
   280.5,
   281.5,
   282.5,
   283.5,
   284.5,
   285.5,
   286.5,
   287.5,
   288.5,
   289.5,
   290.5,
   291.5,
   292.5,
   293.5,
   294.5,
   295.5,
   296.5,
   297.5,
   298.5,
   299.5};
   Double_t h_datah_fy3001[300] = {
   404,
   574,
   593,
   620,
   677,
   707,
   711,
   722,
   719,
   759,
   748,
   766,
   764,
   792,
   806,
   856,
   899,
   875,
   848,
   885,
   916,
   944,
   926,
   898,
   932,
   920,
   977,
   946,
   929,
   1027,
   1023,
   972,
   979,
   1007,
   1018,
   1029,
   1060,
   1092,
   986,
   1009,
   1071,
   1045,
   1081,
   1022,
   1073,
   1080,
   1125,
   1045,
   1058,
   1100,
   1108,
   1125,
   1091,
   1106,
   1119,
   1183,
   1088,
   1149,
   1147,
   1082,
   1171,
   1226,
   1157,
   1192,
   1170,
   1111,
   1262,
   1195,
   1221,
   1203,
   1187,
   1155,
   1242,
   1287,
   1206,
   1257,
   1205,
   1248,
   1226,
   1315,
   1218,
   1298,
   1202,
   1248,
   1195,
   1280,
   1287,
   1315,
   1332,
   1339,
   1332,
   1312,
   1292,
   1374,
   1332,
   1412,
   1397,
   1446,
   1408,
   1436,
   1521,
   1430,
   1462,
   1448,
   1405,
   1429,
   1457,
   1380,
   1451,
   1414,
   1384,
   1383,
   1402,
   1429,
   1512,
   1395,
   1411,
   1427,
   1402,
   1511,
   1428,
   1391,
   1421,
   1438,
   1421,
   1472,
   1455,
   1495,
   1472,
   1416,
   1475,
   1402,
   1500,
   1487,
   1484,
   1459,
   1479,
   1518,
   1548,
   1589,
   1769,
   1740,
   1774,
   1729,
   1782,
   1727,
   1668,
   1568,
   1584,
   1550,
   1594,
   1546,
   1667,
   1683,
   1801,
   1795,
   1855,
   1947,
   1938,
   1855,
   1861,
   1751,
   1688,
   1692,
   1641,
   1588,
   1495,
   1520,
   1521,
   1537,
   1493,
   1487,
   1464,
   1479,
   1521,
   1510,
   1472,
   1555,
   1638,
   1619,
   1642,
   1779,
   1796,
   1710,
   1793,
   1729,
   1789,
   1652,
   1696,
   1646,
   1533,
   1537,
   1595,
   1468,
   1461,
   1324,
   1397,
   1362,
   1367,
   1339,
   1384,
   1367,
   1298,
   1315,
   1222,
   1283,
   1300,
   1249,
   1280,
   1256,
   1209,
   1281,
   1225,
   1260,
   1210,
   1233,
   1221,
   1240,
   1175,
   1240,
   1223,
   1246,
   1188,
   1258,
   1196,
   1210,
   1202,
   1206,
   1187,
   1204,
   1285,
   1176,
   1262,
   1203,
   1238,
   1203,
   1216,
   1170,
   1175,
   1248,
   1271,
   1161,
   1208,
   1167,
   1205,
   1170,
   1167,
   1160,
   1202,
   1172,
   1127,
   1193,
   1151,
   1154,
   1150,
   1174,
   1212,
   1050,
   1147,
   1144,
   1117,
   1216,
   1128,
   1100,
   1167,
   1135,
   1119,
   1159,
   1211,
   1127,
   1136,
   1104,
   1145,
   1140,
   1167,
   1099,
   1186,
   1182,
   1164,
   1098,
   1134,
   1183,
   1154,
   1100,
   1127,
   1125,
   1092,
   1106,
   1142,
   1053,
   1201,
   1146,
   1144,
   1026,
   1097,
   1102,
   1106,
   1073,
   1059,
   1083};
   Double_t h_datah_felx3001[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fely3001[300] = {
   19.60597,
   23.46351,
   23.85672,
   24.40482,
   25.52403,
   26.09417,
   26.16927,
   26.37471,
   26.31884,
   27.05449,
   26.85416,
   27.18122,
   27.14507,
   27.64694,
   27.89454,
   28.76175,
   29.4875,
   29.08462,
   28.62473,
   29.25315,
   29.76962,
   30.22865,
   29.93436,
   29.47082,
   30.03277,
   29.83562,
   30.761,
   30.26118,
   29.9836,
   31.55074,
   31.48828,
   30.68092,
   30.79297,
   31.2372,
   31.41003,
   31.58193,
   32.06148,
   32.54921,
   30.90462,
   31.2687,
   32.22996,
   31.83033,
   32.38237,
   31.47264,
   32.26049,
   32.36716,
   33.04475,
   31.83033,
   32.03075,
   32.67002,
   32.79039,
   33.04475,
   32.53407,
   32.76034,
   32.95519,
   33.8984,
   32.48863,
   33.40059,
   33.37108,
   32.39757,
   33.72353,
   34.51785,
   33.51838,
   34.02897,
   33.70892,
   32.83542,
   35.02816,
   34.07239,
   34.44639,
   34.18789,
   33.95649,
   33.48897,
   34.74557,
   35.37827,
   34.23111,
   34.95772,
   34.21671,
   34.83058,
   34.51785,
   35.76638,
   34.40344,
   35.53124,
   34.17348,
   34.83058,
   34.07239,
   35.28058,
   35.37827,
   35.76638,
   36,
   36.09576,
   36,
   35.72499,
   35.44788,
   36.57088,
   36,
   37.07991,
   36.87981,
   37.52959,
   37.02666,
   37.39789,
   38.5032,
   37.31865,
   37.73938,
   37.55588,
   36.98666,
   37.30542,
   37.67394,
   36.65172,
   37.59528,
   37.10652,
   36.70551,
   36.69207,
   36.94663,
   37.30542,
   38.38766,
   36.85305,
   37.06661,
   37.27896,
   36.94663,
   38.3748,
   37.29219,
   36.79946,
   37.19947,
   37.42427,
   37.19947,
   37.86991,
   37.64774,
   38.16846,
   37.86991,
   37.1331,
   37.90898,
   36.94663,
   38.23306,
   38.06488,
   38.02597,
   37.70013,
   37.96102,
   38.46473,
   38.84781,
   39.3654,
   41.56245,
   41.2163,
   41.62185,
   41.08425,
   41.7167,
   41.0602,
   40.34422,
   39.10114,
   39.30264,
   38.87321,
   39.42806,
   38.82239,
   40.33197,
   40.52743,
   41.94114,
   41.87039,
   42.57261,
   43.62766,
   43.52556,
   42.57261,
   42.64221,
   41.34794,
   40.58832,
   40.63697,
   40.01234,
   39.35285,
   38.16846,
   38.49038,
   38.5032,
   38.70778,
   38.14259,
   38.06488,
   37.76552,
   37.96102,
   38.5032,
   38.36194,
   37.86991,
   38.93666,
   39.9753,
   39.73991,
   40.02468,
   41.68116,
   41.88219,
   40.85517,
   41.84678,
   41.08425,
   41.79953,
   40.14788,
   40.68556,
   40.07401,
   38.65674,
   38.70778,
   39.44058,
   37.81775,
   37.7263,
   35.89025,
   36.87981,
   36.40867,
   36.47634,
   36.09576,
   36.70551,
   36.47634,
   35.53124,
   35.76638,
   34.46069,
   35.32248,
   35.55898,
   34.84473,
   35.28058,
   34.94362,
   34.27427,
   35.29455,
   34.50357,
   35,
   34.28865,
   34.61766,
   34.44639,
   34.71718,
   33.78192,
   34.71718,
   34.47499,
   34.80227,
   33.971,
   34.97182,
   34.08685,
   34.28865,
   34.17348,
   34.23111,
   33.95649,
   34.20231,
   35.35038,
   33.7965,
   35.02816,
   34.18789,
   34.68878,
   34.18789,
   34.37478,
   33.70892,
   33.78192,
   34.83058,
   35.15459,
   33.57712,
   34.25989,
   33.66504,
   34.21671,
   33.70892,
   33.66504,
   33.56244,
   34.17348,
   33.73814,
   33.07454,
   34.04345,
   33.43008,
   33.47425,
   33.41534,
   33.76733,
   34.31738,
   31.90756,
   33.37108,
   33.32676,
   32.92529,
   34.37478,
   33.08943,
   32.67002,
   33.66504,
   33.19347,
   32.95519,
   33.54776,
   34.30302,
   33.07454,
   33.20831,
   32.73026,
   33.34154,
   33.26759,
   33.66504,
   32.65494,
   33.94198,
   33.88386,
   33.62111,
   32.63986,
   33.17863,
   33.8984,
   33.47425,
   32.67002,
   33.07454,
   33.04475,
   32.54921,
   32.76034,
   33.29719,
   31.95381,
   34.15905,
   33.35631,
   33.32676,
   31.53514,
   32.62476,
   32.70015,
   32.76034,
   32.26049,
   32.04612,
   32.41276};
   Double_t h_datah_fehx3001[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fehy3001[300] = {
   20.60597,
   24.46351,
   24.85672,
   25.40482,
   26.52403,
   27.09417,
   27.16927,
   27.37471,
   27.31884,
   28.05449,
   27.85416,
   28.18122,
   28.14507,
   28.64694,
   28.89454,
   29.76175,
   30.4875,
   30.08462,
   29.62473,
   30.25315,
   30.76962,
   31.22865,
   30.93436,
   30.47082,
   31.03277,
   30.83562,
   31.761,
   31.26118,
   30.9836,
   32.55074,
   32.48828,
   31.68092,
   31.79297,
   32.2372,
   32.41003,
   32.58193,
   33.06148,
   33.54921,
   31.90462,
   32.2687,
   33.22996,
   32.83033,
   33.38237,
   32.47264,
   33.26049,
   33.36716,
   34.04475,
   32.83033,
   33.03075,
   33.67002,
   33.79039,
   34.04475,
   33.53407,
   33.76034,
   33.95519,
   34.8984,
   33.48863,
   34.40059,
   34.37108,
   33.39757,
   34.72353,
   35.51785,
   34.51838,
   35.02897,
   34.70892,
   33.83542,
   36.02816,
   35.07239,
   35.44639,
   35.18789,
   34.95649,
   34.48897,
   35.74557,
   36.37827,
   35.23111,
   35.95772,
   35.21671,
   35.83058,
   35.51785,
   36.76638,
   35.40344,
   36.53124,
   35.17348,
   35.83058,
   35.07239,
   36.28058,
   36.37827,
   36.76638,
   37,
   37.09576,
   37,
   36.72499,
   36.44788,
   37.57088,
   37,
   38.07991,
   37.87981,
   38.52959,
   38.02666,
   38.39789,
   39.5032,
   38.31865,
   38.73938,
   38.55588,
   37.98666,
   38.30542,
   38.67394,
   37.65172,
   38.59528,
   38.10652,
   37.70551,
   37.69207,
   37.94663,
   38.30542,
   39.38766,
   37.85305,
   38.06661,
   38.27896,
   37.94663,
   39.3748,
   38.29219,
   37.79946,
   38.19947,
   38.42427,
   38.19947,
   38.86991,
   38.64774,
   39.16846,
   38.86991,
   38.1331,
   38.90898,
   37.94663,
   39.23306,
   39.06488,
   39.02597,
   38.70013,
   38.96102,
   39.46473,
   39.84781,
   40.3654,
   42.56245,
   42.2163,
   42.62185,
   42.08425,
   42.7167,
   42.0602,
   41.34422,
   40.10114,
   40.30264,
   39.87321,
   40.42806,
   39.82239,
   41.33197,
   41.52743,
   42.94114,
   42.87039,
   43.57261,
   44.62766,
   44.52556,
   43.57261,
   43.64221,
   42.34794,
   41.58832,
   41.63697,
   41.01234,
   40.35285,
   39.16846,
   39.49038,
   39.5032,
   39.70778,
   39.14259,
   39.06488,
   38.76552,
   38.96102,
   39.5032,
   39.36194,
   38.86991,
   39.93666,
   40.9753,
   40.73991,
   41.02468,
   42.68116,
   42.88219,
   41.85517,
   42.84678,
   42.08425,
   42.79953,
   41.14788,
   41.68556,
   41.07401,
   39.65674,
   39.70778,
   40.44058,
   38.81775,
   38.7263,
   36.89025,
   37.87981,
   37.40867,
   37.47634,
   37.09576,
   37.70551,
   37.47634,
   36.53124,
   36.76638,
   35.46069,
   36.32248,
   36.55898,
   35.84473,
   36.28058,
   35.94362,
   35.27427,
   36.29455,
   35.50357,
   36,
   35.28865,
   35.61766,
   35.44639,
   35.71718,
   34.78192,
   35.71718,
   35.47499,
   35.80227,
   34.971,
   35.97182,
   35.08685,
   35.28865,
   35.17348,
   35.23111,
   34.95649,
   35.20231,
   36.35038,
   34.7965,
   36.02816,
   35.18789,
   35.68878,
   35.18789,
   35.37478,
   34.70892,
   34.78192,
   35.83058,
   36.15459,
   34.57712,
   35.25989,
   34.66504,
   35.21671,
   34.70892,
   34.66504,
   34.56244,
   35.17348,
   34.73814,
   34.07454,
   35.04345,
   34.43008,
   34.47425,
   34.41534,
   34.76733,
   35.31738,
   32.90756,
   34.37108,
   34.32676,
   33.92529,
   35.37478,
   34.08943,
   33.67002,
   34.66504,
   34.19347,
   33.95519,
   34.54776,
   35.30302,
   34.07454,
   34.20831,
   33.73026,
   34.34154,
   34.26759,
   34.66504,
   33.65494,
   34.94198,
   34.88386,
   34.62111,
   33.63986,
   34.17863,
   34.8984,
   34.47425,
   33.67002,
   34.07454,
   34.04475,
   33.54921,
   33.76034,
   34.29719,
   32.95381,
   35.15905,
   34.35631,
   34.32676,
   32.53514,
   33.62476,
   33.70015,
   33.76034,
   33.26049,
   33.04612,
   33.41276};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(300,h_datah_fx3001,h_datah_fy3001,h_datah_felx3001,h_datah_fehx3001,h_datah_fely3001,h_datah_fehy3001);
   grae->SetName("h_datah");
   grae->SetTitle("Histogram of datah_plot__Delta_Mcorr");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_datah3001 = new TH1F("Graph_h_datah3001","Histogram of datah_plot__Delta_Mcorr",300,0,330);
   Graph_h_datah3001->SetMinimum(223.6707);
   Graph_h_datah3001->SetMaximum(2152.351);
   Graph_h_datah3001->SetDirectory(0);
   Graph_h_datah3001->SetStats(0);
   Graph_h_datah3001->SetLineWidth(2);
   Graph_h_datah3001->SetMarkerStyle(20);
   Graph_h_datah3001->GetXaxis()->SetNdivisions(505);
   Graph_h_datah3001->GetXaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datah3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datah3001->GetXaxis()->SetTitleFont(132);
   Graph_h_datah3001->GetYaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datah3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datah3001->GetYaxis()->SetTitleFont(132);
   Graph_h_datah3001->GetZaxis()->SetLabelFont(132);
   Graph_h_datah3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datah3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datah3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datah3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datah3001);
   
   grae->Draw("zp");
   
   Double_t sum_Norm[Delta_Mcorr]_fx1[169] = {
   -3,
   -3,
   0,
   0.375,
   0.75,
   1.125,
   1.5,
   1.875,
   2.25,
   2.625,
   3,
   3.375,
   3.75,
   4.5,
   6,
   9,
   10.5,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   97.5,
   99,
   100.5,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   135.75,
   136.5,
   137.25,
   138,
   138.75,
   139.5,
   141,
   141.75,
   142.125,
   142.5,
   142.875,
   143.25,
   143.625,
   144,
   144.375,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   150.75,
   151.5,
   152.25,
   153,
   156,
   156.75,
   157.5,
   157.875,
   158.25,
   158.625,
   159,
   159.75,
   160.5,
   161.25,
   162,
   163.5,
   164.25,
   165,
   165.75,
   166.5,
   167.25,
   168,
   168.75,
   169.5,
   171,
   172.5,
   174,
   175.5,
   177,
   178.5,
   180,
   181.5,
   182.25,
   183,
   183.75,
   184.5,
   185.25,
   186,
   186.75,
   187.5,
   189,
   190.5,
   192,
   193.5,
   195,
   196.5,
   198,
   199.5,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t sum_Norm[Delta_Mcorr]_fy1[169] = {
   0,
   130.1373,
   130.1373,
   389.3219,
   454.4147,
   500.1136,
   536.4104,
   565.87,
   591.4379,
   613.0302,
   630.1827,
   645.5739,
   657.2808,
   674.9964,
   698.9695,
   735.3114,
   754.5726,
   777.8042,
   823.411,
   865.1163,
   902.2669,
   935.2759,
   964.5998,
   990.8781,
   1014.591,
   1036.106,
   1055.715,
   1073.652,
   1090.108,
   1105.247,
   1119.205,
   1132.103,
   1144.053,
   1155.161,
   1165.541,
   1175.33,
   1184.724,
   1194.048,
   1203.914,
   1215.458,
   1230.581,
   1251.861,
   1281.644,
   1320.178,
   1363.651,
   1403.985,
   1419.94,
   1431.731,
   1438.807,
   1441.136,
   1434.274,
   1421.166,
   1414.611,
   1421.259,
   1435.369,
   1444.058,
   1442.155,
   1438.606,
   1443.982,
   1457.536,
   1478.414,
   1487.525,
   1500.212,
   1518.075,
   1542.871,
   1576.019,
   1617.731,
   1715.385,
   1758.33,
   1774.633,
   1786.217,
   1792.42,
   1792.905,
   1787.71,
   1777.237,
   1762.216,
   1743.619,
   1700.218,
   1655.913,
   1617.696,
   1589.583,
   1572.941,
   1567.494,
   1572.297,
   1586.335,
   1608.716,
   1638.596,
   1674.951,
   1844.873,
   1877.565,
   1899.074,
   1904.788,
   1906.87,
   1905.252,
   1899.98,
   1879.204,
   1846.906,
   1806.477,
   1761.651,
   1671.867,
   1631.512,
   1595.848,
   1565.269,
   1539.734,
   1518.947,
   1502.511,
   1490.014,
   1481.087,
   1472.82,
   1476.22,
   1490.89,
   1517.142,
   1555.29,
   1604.391,
   1660.48,
   1715.14,
   1738.182,
   1756.183,
   1767.702,
   1771.705,
   1767.715,
   1755.887,
   1736.979,
   1712.231,
   1651.409,
   1585.631,
   1523.943,
   1470.806,
   1427.144,
   1392.029,
   1363.924,
   1341.315,
   1322.937,
   1295.169,
   1275.289,
   1260.282,
   1248.404,
   1238.611,
   1230.252,
   1222.905,
   1216.289,
   1210.211,
   1204.533,
   1199.16,
   1194.018,
   1189.054,
   1184.228,
   1179.509,
   1174.873,
   1170.301,
   1165.778,
   1161.293,
   1156.836,
   1152.4,
   1147.98,
   1143.569,
   1139.165,
   1134.764,
   1130.364,
   1125.963,
   1121.56,
   1117.153,
   1112.741,
   1108.323,
   1103.9,
   1099.471,
   1099.471,
   1099.471,
   0};
   TGraph *graph = new TGraph(169,sum_Norm[Delta_Mcorr]_fx1,sum_Norm[Delta_Mcorr]_fy1);
   graph->SetName("sum_Norm[Delta_Mcorr]");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sum_NormoBDelta_McorrcB1 = new TH1F("Graph_sum_NormoBDelta_McorrcB1","Projection of g+g+g+a",169,-33.6,333.6);
   Graph_sum_NormoBDelta_McorrcB1->SetMinimum(0);
   Graph_sum_NormoBDelta_McorrcB1->SetMaximum(2097.557);
   Graph_sum_NormoBDelta_McorrcB1->SetDirectory(0);
   Graph_sum_NormoBDelta_McorrcB1->SetStats(0);
   Graph_sum_NormoBDelta_McorrcB1->SetLineWidth(2);
   Graph_sum_NormoBDelta_McorrcB1->SetMarkerStyle(20);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetNdivisions(505);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB1->GetXaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB1->GetYaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_sum_NormoBDelta_McorrcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sum_Norm[Delta_Mcorr]1);
   
   graph->Draw("l");
   
   Double_t model 1_fx2[149] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   127.5,
   129,
   130.5,
   132,
   132.75,
   133.5,
   134.25,
   135,
   135.375,
   135.75,
   136.125,
   136.5,
   136.875,
   137.25,
   137.625,
   138,
   138.375,
   138.75,
   139.125,
   139.5,
   141,
   141.375,
   141.75,
   142.125,
   142.5,
   142.875,
   143.25,
   143.625,
   144,
   144.375,
   144.75,
   145.125,
   145.5,
   146.25,
   146.625,
   147,
   147.375,
   147.75,
   148.125,
   148.5,
   148.875,
   149.25,
   149.625,
   150,
   150.375,
   150.75,
   151.5,
   152.25,
   153,
   153.75,
   154.5,
   156,
   157.5,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t model 1_fy2[149] = {
   0,
   0.01007039,
   0.01007039,
   0.03077459,
   0.0471368,
   0.06058925,
   0.07322294,
   0.08569633,
   0.09834714,
   0.1114016,
   0.1250387,
   0.1394174,
   0.1546916,
   0.1710182,
   0.1885644,
   0.2075131,
   0.2280682,
   0.2504603,
   0.2749537,
   0.3018535,
   0.3315156,
   0.3643572,
   0.4008717,
   0.4416467,
   0.4873864,
   0.5389415,
   0.5973479,
   0.6638766,
   0.7401018,
   0.8279918,
   0.930033,
   1.049402,
   1.19021,
   1.35785,
   1.559507,
   1.80492,
   2.107553,
   2.486438,
   2.969172,
   3.596985,
   4.433673,
   5.582173,
   7.217275,
   9.655226,
   13.51666,
   16.352,
   20.15786,
   25.42903,
   33.01562,
   38.11742,
   44.46416,
   52.47617,
   62.74447,
   68.97134,
   76.09281,
   84.25739,
   93.63253,
   104.4017,
   116.7577,
   130.892,
   146.9764,
   165.1396,
   185.4363,
   207.8119,
   232.0656,
   337.2935,
   361.3727,
   382.4,
   399.2821,
   411.0793,
   417.1051,
   417.0032,
   410.7879,
   398.8427,
   381.8751,
   360.8378,
   336.8276,
   310.9798,
   257.9455,
   232.4646,
   208.4891,
   186.3824,
   166.3335,
   148.3889,
   132.4901,
   118.5072,
   106.2698,
   95.58949,
   86.27705,
   78.15302,
   71.05382,
   59.36883,
   50.28222,
   43.11036,
   37.36488,
   32.69713,
   25.65828,
   20.68399,
   17.03953,
   12.16238,
   9.133842,
   7.122959,
   5.718584,
   4.698297,
   3.933183,
   3.344302,
   2.881101,
   2.509979,
   2.207886,
   1.958579,
   1.750342,
   1.574547,
   1.424728,
   1.295958,
   1.184432,
   1.08717,
   1.001812,
   0.926468,
   0.8596127,
   0.8000008,
   0.7466088,
   0.6985887,
   0.6552334,
   0.6159488,
   0.5802334,
   0.5476608,
   0.5178672,
   0.4905401,
   0.4654101,
   0.4422439,
   0.4208385,
   0.4010169,
   0.3826237,
   0.3655225,
   0.3495928,
   0.334728,
   0.3208335,
   0.3078248,
   0.295627,
   0.2841725,
   0.273401,
   0.2632581,
   0.2536949,
   0.244667,
   0.2361344,
   0.2280903,
   0.2280903,
   0.2280903,
   0};
   graph = new TGraph(149,model 1_fx2,model 1_fy2);
   graph->SetName("model 1");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelsP12 = new TH1F("Graph_modelsP12","Projection of g+g+g+a",149,-33.6,333.6);
   Graph_modelsP12->SetMinimum(0);
   Graph_modelsP12->SetMaximum(458.8156);
   Graph_modelsP12->SetDirectory(0);
   Graph_modelsP12->SetStats(0);
   Graph_modelsP12->SetLineWidth(2);
   Graph_modelsP12->SetMarkerStyle(20);
   Graph_modelsP12->GetXaxis()->SetNdivisions(505);
   Graph_modelsP12->GetXaxis()->SetLabelFont(132);
   Graph_modelsP12->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelsP12->GetXaxis()->SetLabelSize(0.06);
   Graph_modelsP12->GetXaxis()->SetTitleSize(0.072);
   Graph_modelsP12->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelsP12->GetXaxis()->SetTitleFont(132);
   Graph_modelsP12->GetYaxis()->SetLabelFont(132);
   Graph_modelsP12->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelsP12->GetYaxis()->SetLabelSize(0.06);
   Graph_modelsP12->GetYaxis()->SetTitleSize(0.072);
   Graph_modelsP12->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelsP12->GetYaxis()->SetTitleFont(132);
   Graph_modelsP12->GetZaxis()->SetLabelFont(132);
   Graph_modelsP12->GetZaxis()->SetLabelSize(0.06);
   Graph_modelsP12->GetZaxis()->SetTitleSize(0.072);
   Graph_modelsP12->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelsP12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model 12);
   
   graph->Draw("l");
   
   Double_t model 2_fx3[147] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   139.5,
   141,
   142.5,
   144,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   150.75,
   151.5,
   152.25,
   153,
   153.75,
   154.5,
   155.25,
   155.625,
   156,
   156.375,
   156.75,
   157.125,
   157.5,
   157.875,
   158.25,
   158.625,
   159,
   159.375,
   159.75,
   160.125,
   160.5,
   160.875,
   161.25,
   162,
   162.75,
   163.5,
   164.25,
   165,
   165.75,
   166.5,
   167.25,
   168,
   168.75,
   169.5,
   170.25,
   171,
   171.75,
   172.5,
   174,
   175.5,
   177,
   178.5,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t model 2_fy3[147] = {
   0,
   0.03819973,
   0.03819973,
   0.1083955,
   0.1665966,
   0.2136405,
   0.257122,
   0.2995191,
   0.3420172,
   0.3853684,
   0.4301355,
   0.4767921,
   0.5257723,
   0.5775001,
   0.6324084,
   0.6909542,
   0.7536308,
   0.8209804,
   0.8936067,
   0.9721882,
   1.057495,
   1.150405,
   1.25193,
   1.363237,
   1.485686,
   1.620866,
   1.770647,
   1.937242,
   2.123287,
   2.331939,
   2.567012,
   2.833138,
   3.135995,
   3.482601,
   3.881708,
   4.344339,
   4.884539,
   5.520407,
   6.275588,
   7.181428,
   8.280164,
   9.629779,
   11.31153,
   13.44205,
   16.19333,
   19.82711,
   24.75665,
   31.66319,
   41.72863,
   48.56385,
   57.13004,
   68.03505,
   82.15783,
   90.80728,
   100.7857,
   112.3498,
   125.8089,
   141.5311,
   159.9461,
   181.5383,
   206.8241,
   236.3002,
   270.3521,
   309.1111,
   352.2645,
   398.8417,
   447.0372,
   494.1542,
   516.2545,
   536.7592,
   555.1919,
   571.0943,
   584.0492,
   593.7024,
   599.7831,
   602.1194,
   600.6487,
   595.4214,
   586.5977,
   574.4376,
   559.2854,
   541.5507,
   521.6852,
   500.1611,
   453.9989,
   406.4971,
   360.3737,
   317.469,
   278.794,
   244.7013,
   215.0948,
   189.6182,
   167.7973,
   149.1325,
   133.1511,
   119.4316,
   107.6114,
   97.3845,
   88.49627,
   73.92866,
   62.62354,
   53.69955,
   46.54474,
   40.7273,
   31.94815,
   25.74244,
   21.19772,
   17.77087,
   15.12316,
   13.03477,
   11.3582,
   9.991508,
   8.862447,
   7.918678,
   7.121532,
   6.441937,
   5.857702,
   5.351646,
   4.910301,
   4.522986,
   4.181145,
   3.877856,
   3.607471,
   3.365345,
   3.147626,
   2.951102,
   2.773074,
   2.611261,
   2.463727,
   2.328816,
   2.205108,
   2.091378,
   1.986565,
   1.889746,
   1.800116,
   1.71697,
   1.639685,
   1.567715,
   1.500575,
   1.437835,
   1.379112,
   1.324064,
   1.272385,
   1.223977,
   1.223977,
   1.223977,
   0};
   graph = new TGraph(147,model 2_fx3,model 2_fy3);
   graph->SetName("model 2");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelsP23 = new TH1F("Graph_modelsP23","Projection of g+g+g+a",147,-33.6,333.6);
   Graph_modelsP23->SetMinimum(0);
   Graph_modelsP23->SetMaximum(662.3313);
   Graph_modelsP23->SetDirectory(0);
   Graph_modelsP23->SetStats(0);
   Graph_modelsP23->SetLineWidth(2);
   Graph_modelsP23->SetMarkerStyle(20);
   Graph_modelsP23->GetXaxis()->SetNdivisions(505);
   Graph_modelsP23->GetXaxis()->SetLabelFont(132);
   Graph_modelsP23->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelsP23->GetXaxis()->SetLabelSize(0.06);
   Graph_modelsP23->GetXaxis()->SetTitleSize(0.072);
   Graph_modelsP23->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelsP23->GetXaxis()->SetTitleFont(132);
   Graph_modelsP23->GetYaxis()->SetLabelFont(132);
   Graph_modelsP23->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelsP23->GetYaxis()->SetLabelSize(0.06);
   Graph_modelsP23->GetYaxis()->SetTitleSize(0.072);
   Graph_modelsP23->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelsP23->GetYaxis()->SetTitleFont(132);
   Graph_modelsP23->GetZaxis()->SetLabelFont(132);
   Graph_modelsP23->GetZaxis()->SetLabelSize(0.06);
   Graph_modelsP23->GetZaxis()->SetTitleSize(0.072);
   Graph_modelsP23->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelsP23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model 23);
   
   graph->Draw("l");
   
   Double_t model 3_fx4[147] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   163.5,
   165,
   166.5,
   168,
   169.5,
   170.25,
   171,
   171.75,
   172.5,
   173.25,
   174,
   174.75,
   175.5,
   176.25,
   177,
   177.75,
   178.5,
   180,
   180.75,
   181.5,
   181.875,
   182.25,
   182.625,
   183,
   183.375,
   183.75,
   184.125,
   184.5,
   184.875,
   185.25,
   185.625,
   186,
   186.375,
   186.75,
   187.125,
   187.5,
   188.25,
   189,
   190.5,
   191.25,
   192,
   192.75,
   193.5,
   194.25,
   195,
   195.75,
   196.5,
   197.25,
   198,
   198.75,
   199.5,
   201,
   202.5,
   204,
   205.5,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t model 3_fy4[147] = {
   0,
   0.03960905,
   0.03960905,
   0.1064272,
   0.1634917,
   0.2088779,
   0.2499917,
   0.2894261,
   0.3283426,
   0.3674368,
   0.4071965,
   0.4480045,
   0.4901873,
   0.5340429,
   0.5798574,
   0.6279161,
   0.678512,
   0.7319531,
   0.788568,
   0.8487124,
   0.9127746,
   0.9811828,
   1.054411,
   1.13299,
   1.217512,
   1.308645,
   1.407147,
   1.513876,
   1.629813,
   1.756082,
   1.893973,
   2.044981,
   2.210839,
   2.393569,
   2.59554,
   2.819543,
   3.068887,
   3.347512,
   3.660144,
   4.012488,
   4.411482,
   4.865624,
   5.385421,
   5.983968,
   6.677759,
   7.487791,
   8.441109,
   9.573005,
   10.9302,
   12.57553,
   14.59506,
   17.10898,
   20.28898,
   24.38662,
   29.78122,
   37.0635,
   47.18748,
   53.77817,
   61.75536,
   71.50932,
   83.56283,
   98.61754,
   107.552,
   117.6088,
   128.9495,
   141.7543,
   156.2196,
   172.5517,
   190.9555,
   211.6155,
   234.6663,
   260.1527,
   287.9775,
   317.8423,
   381.159,
   412.5778,
   442.0021,
   455.4652,
   467.8205,
   478.8673,
   488.4173,
   496.301,
   502.3743,
   506.5241,
   508.6729,
   508.7816,
   506.8514,
   502.9239,
   497.0788,
   489.4309,
   480.1254,
   469.3321,
   457.2389,
   429.9572,
   399.9023,
   337.3388,
   307.1235,
   278.643,
   252.3109,
   228.3153,
   206.6782,
   187.3104,
   170.0558,
   154.7252,
   141.1194,
   129.0434,
   118.3152,
   108.7692,
   92.65175,
   79.71634,
   69.2256,
   60.62743,
   53.50837,
   42.53733,
   34.60882,
   28.70644,
   24.19981,
   20.68355,
   17.88837,
   15.63013,
   13.77968,
   12.24436,
   10.95633,
   9.865073,
   8.932302,
   8.128618,
   7.431133,
   6.821822,
   6.286329,
   5.813111,
   5.3928,
   5.01773,
   4.681576,
   4.379086,
   4.105868,
   3.858225,
   3.633029,
   3.427615,
   3.239708,
   3.067349,
   2.908849,
   2.762741,
   2.62775,
   2.503213,
   2.503213,
   2.503213,
   0};
   graph = new TGraph(147,model 3_fx4,model 3_fy4);
   graph->SetName("model 3");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelsP34 = new TH1F("Graph_modelsP34","Projection of g+g+g+a",147,-33.6,333.6);
   Graph_modelsP34->SetMinimum(0);
   Graph_modelsP34->SetMaximum(559.6597);
   Graph_modelsP34->SetDirectory(0);
   Graph_modelsP34->SetStats(0);
   Graph_modelsP34->SetLineWidth(2);
   Graph_modelsP34->SetMarkerStyle(20);
   Graph_modelsP34->GetXaxis()->SetNdivisions(505);
   Graph_modelsP34->GetXaxis()->SetLabelFont(132);
   Graph_modelsP34->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelsP34->GetXaxis()->SetLabelSize(0.06);
   Graph_modelsP34->GetXaxis()->SetTitleSize(0.072);
   Graph_modelsP34->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelsP34->GetXaxis()->SetTitleFont(132);
   Graph_modelsP34->GetYaxis()->SetLabelFont(132);
   Graph_modelsP34->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelsP34->GetYaxis()->SetLabelSize(0.06);
   Graph_modelsP34->GetYaxis()->SetTitleSize(0.072);
   Graph_modelsP34->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelsP34->GetYaxis()->SetTitleFont(132);
   Graph_modelsP34->GetZaxis()->SetLabelFont(132);
   Graph_modelsP34->GetZaxis()->SetLabelSize(0.06);
   Graph_modelsP34->GetZaxis()->SetTitleSize(0.072);
   Graph_modelsP34->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelsP34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model 34);
   
   graph->Draw("l");
   
   Double_t model 4_fx5[150] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   76.5,
   78,
   79.5,
   80.25,
   81,
   81.75,
   82.5,
   83.25,
   84,
   84.75,
   85.5,
   86.25,
   87,
   87.75,
   88.5,
   89.25,
   90,
   93,
   93.75,
   94.5,
   95.25,
   96,
   96.75,
   97.5,
   98.25,
   98.625,
   99,
   99.375,
   99.75,
   100.125,
   100.5,
   100.875,
   101.25,
   101.625,
   102,
   102.75,
   103.5,
   104.25,
   105,
   105.75,
   106.5,
   108,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   113.25,
   114,
   114.75,
   115.5,
   116.25,
   117,
   117.75,
   118.5,
   119.25,
   120,
   121.5,
   123,
   124.5,
   126,
   129,
   132,
   135,
   138,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t model 4_fy5[150] = {
   0,
   3.798453e-32,
   3.798453e-32,
   3.654132e-30,
   3.058614e-28,
   2.227554e-26,
   1.411545e-24,
   7.78259e-23,
   3.733505e-21,
   1.558376e-19,
   5.659666e-18,
   1.788432e-16,
   4.917191e-15,
   1.176318e-13,
   2.448473e-12,
   4.43434e-11,
   6.987562e-10,
   9.580439e-09,
   1.1429e-07,
   1.186298e-06,
   1.071378e-05,
   8.418882e-05,
   0.0005756112,
   0.003424263,
   0.01772425,
   0.07982369,
   0.3127942,
   1.06647,
   1.869088,
   3.163745,
   5.172067,
   6.527238,
   8.166152,
   10.1281,
   12.45264,
   15.17811,
   18.33988,
   21.96837,
   26.08687,
   30.70923,
   35.83756,
   41.46013,
   47.54945,
   54.06088,
   60.93172,
   90.13873,
   97.2714,
   104.0595,
   110.3572,
   116.0226,
   120.9225,
   124.9379,
   127.9688,
   129.0899,
   129.9381,
   130.5078,
   130.7952,
   130.7985,
   130.5178,
   129.9548,
   129.1131,
   127.9983,
   126.6175,
   123.0948,
   118.6338,
   113.3443,
   107.3529,
   100.7977,
   93.82312,
   79.19483,
   64.56163,
   57.53702,
   50.83268,
   44.52062,
   38.65469,
   33.271,
   28.38913,
   24.01381,
   20.13691,
   16.73968,
   13.79508,
   11.27,
   9.127388,
   7.328105,
   5.832564,
   3.599674,
   2.145644,
   1.235216,
   0.6867821,
   0.1912684,
   0.04634795,
   0.00977194,
   0.001792644,
   0.0002861346,
   3.973835e-05,
   4.801889e-06,
   5.048676e-07,
   4.618553e-08,
   3.676185e-09,
   2.545961e-10,
   1.534155e-11,
   8.043587e-13,
   3.669385e-14,
   1.456464e-15,
   5.030016e-17,
   1.511478e-18,
   3.951823e-20,
   8.989926e-22,
   1.779417e-23,
   3.06452e-25,
   4.592087e-27,
   5.987158e-29,
   6.791949e-31,
   6.703956e-33,
   5.75746e-35,
   4.30223e-37,
   2.797174e-39,
   1.582371e-41,
   7.788612e-44,
   3.335607e-46,
   1.242947e-48,
   4.029894e-51,
   1.136835e-53,
   2.790387e-56,
   5.959288e-59,
   1.107356e-61,
   1.790372e-64,
   2.518618e-67,
   3.082793e-70,
   3.28314e-73,
   3.042268e-76,
   2.452836e-79,
   1.72069e-82,
   1.050267e-85,
   5.57776e-89,
   2.577407e-92,
   1.036261e-95,
   3.625086e-99,
   1.103394e-102,
   2.922172e-106,
   6.733549e-110,
   1.350036e-113,
   2.355101e-117,
   3.574677e-121,
   4.720926e-125,
   5.42476e-129,
   5.423715e-133,
   5.423715e-133,
   5.423715e-133,
   0};
   graph = new TGraph(150,model 4_fx5,model 4_fy5);
   graph->SetName("model 4");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelsP45 = new TH1F("Graph_modelsP45","Projection of g+g+g+a",150,-33.6,333.6);
   Graph_modelsP45->SetMinimum(0);
   Graph_modelsP45->SetMaximum(143.8784);
   Graph_modelsP45->SetDirectory(0);
   Graph_modelsP45->SetStats(0);
   Graph_modelsP45->SetLineWidth(2);
   Graph_modelsP45->SetMarkerStyle(20);
   Graph_modelsP45->GetXaxis()->SetNdivisions(505);
   Graph_modelsP45->GetXaxis()->SetLabelFont(132);
   Graph_modelsP45->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelsP45->GetXaxis()->SetLabelSize(0.06);
   Graph_modelsP45->GetXaxis()->SetTitleSize(0.072);
   Graph_modelsP45->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelsP45->GetXaxis()->SetTitleFont(132);
   Graph_modelsP45->GetYaxis()->SetLabelFont(132);
   Graph_modelsP45->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelsP45->GetYaxis()->SetLabelSize(0.06);
   Graph_modelsP45->GetYaxis()->SetTitleSize(0.072);
   Graph_modelsP45->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelsP45->GetYaxis()->SetTitleFont(132);
   Graph_modelsP45->GetZaxis()->SetLabelFont(132);
   Graph_modelsP45->GetZaxis()->SetLabelSize(0.06);
   Graph_modelsP45->GetZaxis()->SetTitleSize(0.072);
   Graph_modelsP45->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelsP45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model 45);
   
   graph->Draw("l");
   
   Double_t feed 1_fx6[156] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   103.5,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   113.25,
   114,
   117,
   117.75,
   118.5,
   118.875,
   119.25,
   119.625,
   120,
   120.375,
   120.75,
   121.125,
   121.5,
   121.875,
   122.25,
   123,
   123.75,
   124.5,
   126,
   126.75,
   127.5,
   128.25,
   129,
   130.5,
   131.25,
   132,
   132.75,
   133.5,
   133.875,
   134.25,
   134.625,
   135,
   135.375,
   135.75,
   136.125,
   136.5,
   137.25,
   138,
   138.75,
   139.5,
   141,
   141.75,
   142.5,
   143.25,
   144,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   151.5,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t feed 1_fy6[156] = {
   0,
   5.840484e-09,
   5.840484e-09,
   1.555916e-08,
   4.049492e-08,
   1.029656e-07,
   2.557767e-07,
   6.207361e-07,
   1.471737e-06,
   3.409027e-06,
   7.714504e-06,
   1.705543e-05,
   3.683787e-05,
   7.773267e-05,
   0.0001602469,
   0.0003227403,
   0.0006350292,
   0.001220707,
   0.002292484,
   0.004206089,
   0.007539243,
   0.01320244,
   0.02258696,
   0.03775188,
   0.06164481,
   0.09834033,
   0.1532653,
   0.2333638,
   0.3471364,
   0.50448,
   0.7162507,
   0.9934917,
   1.346333,
   1.782945,
   2.311666,
   2.964983,
   3.920332,
   4.693254,
   5.885018,
   6.723226,
   7.781835,
   9.112447,
   10.77072,
   12.81355,
   15.29519,
   18.26235,
   21.74843,
   25.76755,
   30.30874,
   35.33111,
   40.76083,
   63.98811,
   69.34297,
   74.16965,
   76.33864,
   78.3245,
   80.11551,
   81.7031,
   83.08208,
   84.25083,
   85.21136,
   85.96927,
   86.53372,
   86.91713,
   87.20536,
   86.9866,
   86.43984,
   85.09703,
   84.61937,
   84.41597,
   84.52677,
   84.9301,
   86.24041,
   86.84888,
   87.18528,
   87.06629,
   86.3296,
   85.68879,
   84.85043,
   83.80678,
   82.55365,
   81.09051,
   79.42043,
   77.54997,
   75.489,
   70.84984,
   65.63617,
   60.0112,
   54.15376,
   42.44969,
   36.91744,
   31.7639,
   27.07298,
   22.8952,
   19.25005,
   16.13036,
   13.50784,
   11.33914,
   9.571728,
   8.149022,
   7.014656,
   6.115584,
   4.839151,
   4.01764,
   3.021829,
   2.355419,
   1.81917,
   1.37601,
   1.017157,
   0.7345914,
   0.518301,
   0.3572692,
   0.2405948,
   0.1582902,
   0.1017417,
   0.06388826,
   0.03919408,
   0.02349075,
   0.01375468,
   0.00786831,
   0.004397334,
   0.002400904,
   0.00128067,
   0.0006673853,
   0.0003397765,
   0.0001690002,
   8.212179e-05,
   3.898582e-05,
   1.80814e-05,
   8.192844e-06,
   3.626724e-06,
   1.568453e-06,
   6.626826e-07,
   2.735375e-07,
   1.103076e-07,
   4.345813e-08,
   1.672684e-08,
   6.289758e-09,
   2.310634e-09,
   8.292882e-10,
   2.90775e-10,
   9.960605e-11,
   3.333432e-11,
   1.08987e-11,
   3.481248e-12,
   1.086356e-12,
   3.311974e-13,
   9.864582e-14,
   2.870435e-14,
   8.160068e-15,
   2.266298e-15,
   6.149185e-16,
   1.630028e-16,
   1.630028e-16,
   1.630028e-16,
   0};
   graph = new TGraph(156,feed 1_fx6,feed 1_fy6);
   graph->SetName("feed 1");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP16 = new TH1F("Graph_feedsP16","Projection of g+g+g+a",156,-33.6,333.6);
   Graph_feedsP16->SetMinimum(0);
   Graph_feedsP16->SetMaximum(95.92589);
   Graph_feedsP16->SetDirectory(0);
   Graph_feedsP16->SetStats(0);
   Graph_feedsP16->SetLineWidth(2);
   Graph_feedsP16->SetMarkerStyle(20);
   Graph_feedsP16->GetXaxis()->SetNdivisions(505);
   Graph_feedsP16->GetXaxis()->SetLabelFont(132);
   Graph_feedsP16->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP16->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP16->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP16->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP16->GetXaxis()->SetTitleFont(132);
   Graph_feedsP16->GetYaxis()->SetLabelFont(132);
   Graph_feedsP16->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP16->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP16->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP16->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP16->GetYaxis()->SetTitleFont(132);
   Graph_feedsP16->GetZaxis()->SetLabelFont(132);
   Graph_feedsP16->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP16->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP16->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 16);
   
   graph->Draw("l");
   
   Double_t feed 2_fx7[138] = {
   -3,
   -3,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   73.5,
   75,
   76.5,
   78,
   79.5,
   81,
   82.5,
   84,
   85.5,
   87,
   88.5,
   90,
   91.5,
   93,
   96,
   97.5,
   99,
   100.5,
   101.25,
   102,
   102.75,
   103.5,
   104.25,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   113.25,
   114,
   114.75,
   115.5,
   117,
   118.5,
   120,
   123,
   124.5,
   126,
   127.5,
   129,
   130.5,
   132,
   133.5,
   135,
   136.5,
   138,
   139.5,
   141,
   142.5,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t feed 2_fy7[138] = {
   0,
   5.050521e-08,
   5.050521e-08,
   1.352701e-07,
   3.52374e-07,
   8.927764e-07,
   2.199981e-06,
   5.272715e-06,
   1.229114e-05,
   2.786761e-05,
   6.145712e-05,
   0.0001318377,
   0.0002751442,
   0.0005587821,
   0.001104793,
   0.002128205,
   0.00399945,
   0.007347305,
   0.01323489,
   0.02347525,
   0.04121897,
   0.07205735,
   0.1260403,
   0.2211597,
   0.3888626,
   0.6817961,
   1.182948,
   1.547867,
   2.013484,
   2.601168,
   3.334177,
   4.236857,
   5.333476,
   6.646691,
   8.195678,
   9.993992,
   12.04729,
   14.35109,
   16.88876,
   19.63004,
   22.53022,
   28.55808,
   31.53077,
   34.35818,
   36.94717,
   38.12358,
   39.2067,
   40.18635,
   41.05313,
   41.79859,
   42.41536,
   42.89726,
   43.23943,
   43.43839,
   43.4921,
   43.40002,
   43.16309,
   42.78373,
   42.26578,
   41.61447,
   40.8363,
   39.93893,
   38.93109,
   37.82238,
   36.62317,
   33.99749,
   31.14564,
   28.16065,
   22.1412,
   19.25887,
   16.54216,
   14.03386,
   11.76238,
   9.742641,
   7.977675,
   6.460654,
   5.177152,
   4.107419,
   3.228484,
   2.51599,
   1.945675,
   1.494492,
   1.141364,
   0.6572012,
   0.374685,
   0.2131013,
   0.1214742,
   0.06945741,
   0.03972699,
   0.02261443,
   0.01273857,
   0.007063459,
   0.003839511,
   0.00203988,
   0.001057163,
   0.0005337592,
   0.0002623546,
   0.0001254827,
   5.838852e-05,
   2.642794e-05,
   1.16349e-05,
   4.982086e-06,
   2.074922e-06,
   8.404878e-07,
   3.311299e-07,
   1.268826e-07,
   4.728704e-08,
   1.714031e-08,
   6.042705e-09,
   2.071955e-09,
   6.909803e-10,
   2.241234e-10,
   7.070418e-11,
   2.169398e-11,
   6.473953e-12,
   1.879041e-12,
   5.304434e-13,
   1.456392e-13,
   3.889141e-14,
   1.010102e-14,
   2.551604e-15,
   6.268989e-16,
   1.498021e-16,
   3.481567e-17,
   7.869873e-18,
   1.730203e-18,
   3.699666e-19,
   7.694215e-20,
   1.556332e-20,
   3.061799e-21,
   5.858512e-22,
   1.09027e-22,
   1.97341e-23,
   3.474055e-24,
   5.948292e-25,
   5.948292e-25,
   5.948292e-25,
   0};
   graph = new TGraph(138,feed 2_fx7,feed 2_fy7);
   graph->SetName("feed 2");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP27 = new TH1F("Graph_feedsP27","Projection of g+g+g+a",138,-33.6,333.6);
   Graph_feedsP27->SetMinimum(0);
   Graph_feedsP27->SetMaximum(47.84131);
   Graph_feedsP27->SetDirectory(0);
   Graph_feedsP27->SetStats(0);
   Graph_feedsP27->SetLineWidth(2);
   Graph_feedsP27->SetMarkerStyle(20);
   Graph_feedsP27->GetXaxis()->SetNdivisions(505);
   Graph_feedsP27->GetXaxis()->SetLabelFont(132);
   Graph_feedsP27->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP27->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP27->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP27->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP27->GetXaxis()->SetTitleFont(132);
   Graph_feedsP27->GetYaxis()->SetLabelFont(132);
   Graph_feedsP27->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP27->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP27->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP27->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP27->GetYaxis()->SetTitleFont(132);
   Graph_feedsP27->GetZaxis()->SetLabelFont(132);
   Graph_feedsP27->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP27->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP27->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 27);
   
   graph->Draw("l");
   
   Double_t feed 3_fx8[129] = {
   0,
   0,
   0.375,
   0.75,
   1.5,
   2.25,
   2.625,
   3,
   3.375,
   3.75,
   4.5,
   5.25,
   5.625,
   6,
   6.375,
   6.75,
   7.5,
   8.25,
   8.625,
   9,
   9.375,
   9.75,
   10.5,
   11.25,
   11.625,
   12,
   12.375,
   12.75,
   13.5,
   15,
   16.5,
   18,
   19.5,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   300};
   Double_t feed 3_fy8[129] = {
   0,
   130.0494,
   130.0494,
   130.65,
   132.4519,
   131.9784,
   130.6237,
   127.0332,
   123.4426,
   117.614,
   103.7186,
   88.72505,
   81.4135,
   74.4724,
   67.5313,
   61.01765,
   48.4178,
   37.98807,
   33.07351,
   28.75958,
   24.44564,
   20.92961,
   14.69544,
   11.09173,
   9.456465,
   8.154392,
   6.85232,
   5.830829,
   4.068428,
   2.262186,
   1.017107,
   0.4559445,
   0.06137715,
   0.004384082,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(129,feed 3_fx8,feed 3_fy8);
   graph->SetName("feed 3");
   graph->SetTitle("Projection of g+g+g+a");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP38 = new TH1F("Graph_feedsP38","Projection of g+g+g+a",129,0,330);
   Graph_feedsP38->SetMinimum(0);
   Graph_feedsP38->SetMaximum(145.6971);
   Graph_feedsP38->SetDirectory(0);
   Graph_feedsP38->SetStats(0);
   Graph_feedsP38->SetLineWidth(2);
   Graph_feedsP38->SetMarkerStyle(20);
   Graph_feedsP38->GetXaxis()->SetNdivisions(505);
   Graph_feedsP38->GetXaxis()->SetLabelFont(132);
   Graph_feedsP38->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP38->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP38->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP38->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP38->GetXaxis()->SetTitleFont(132);
   Graph_feedsP38->GetYaxis()->SetLabelFont(132);
   Graph_feedsP38->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP38->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP38->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP38->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP38->GetYaxis()->SetTitleFont(132);
   Graph_feedsP38->GetZaxis()->SetLabelFont(132);
   Graph_feedsP38->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP38->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP38->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 38);
   
   graph->Draw("f");
   
   Double_t bkg_fx9[117] = {
   -3,
   -3,
   0,
   0.375,
   0.75,
   1.125,
   1.5,
   1.875,
   2.25,
   3,
   3.75,
   4.5,
   5.25,
   6,
   7.5,
   9,
   10.5,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   138,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t bkg_fy9[117] = {
   0,
   0,
   0,
   259.1672,
   323.6403,
   368.4183,
   403.7937,
   433.4694,
   459.2535,
   502.904,
   539.3844,
   570.9613,
   598.9328,
   624.1198,
   668.2053,
   706.0687,
   739.3449,
   769.0695,
   820.4741,
   863.8916,
   901.3982,
   934.3134,
   963.5353,
   989.7069,
   1013.307,
   1034.703,
   1054.184,
   1071.983,
   1088.289,
   1103.261,
   1117.032,
   1129.713,
   1141.402,
   1152.184,
   1162.131,
   1171.307,
   1179.771,
   1187.573,
   1194.758,
   1201.367,
   1207.437,
   1213.003,
   1218.093,
   1222.737,
   1226.959,
   1230.784,
   1234.232,
   1237.324,
   1240.079,
   1242.513,
   1244.642,
   1246.483,
   1248.047,
   1249.349,
   1250.401,
   1251.215,
   1251.8,
   1252.167,
   1252.327,
   1252.287,
   1252.057,
   1251.645,
   1251.058,
   1250.304,
   1249.389,
   1248.32,
   1247.104,
   1245.746,
   1244.253,
   1242.629,
   1240.88,
   1239.01,
   1237.025,
   1234.929,
   1232.727,
   1230.422,
   1228.018,
   1225.52,
   1222.93,
   1220.253,
   1217.492,
   1214.651,
   1211.731,
   1208.737,
   1205.671,
   1202.536,
   1199.335,
   1196.07,
   1192.744,
   1189.359,
   1185.917,
   1182.422,
   1178.874,
   1175.276,
   1171.631,
   1167.939,
   1164.203,
   1160.425,
   1156.607,
   1152.75,
   1148.855,
   1144.926,
   1140.962,
   1136.965,
   1132.938,
   1128.881,
   1124.796,
   1120.684,
   1116.546,
   1112.384,
   1108.199,
   1103.992,
   1099.763,
   1095.515,
   1095.515,
   1095.515,
   0};
   graph = new TGraph(117,bkg_fx9,bkg_fy9);
   graph->SetName("bkg");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg9 = new TH1F("Graph_bkg9","Projection of g+g+g+a",117,-33.6,333.6);
   Graph_bkg9->SetMinimum(0);
   Graph_bkg9->SetMaximum(1377.56);
   Graph_bkg9->SetDirectory(0);
   Graph_bkg9->SetStats(0);
   Graph_bkg9->SetLineWidth(2);
   Graph_bkg9->SetMarkerStyle(20);
   Graph_bkg9->GetXaxis()->SetNdivisions(505);
   Graph_bkg9->GetXaxis()->SetLabelFont(132);
   Graph_bkg9->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg9->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg9->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg9->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg9->GetXaxis()->SetTitleFont(132);
   Graph_bkg9->GetYaxis()->SetLabelFont(132);
   Graph_bkg9->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg9->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg9->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg9->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg9->GetYaxis()->SetTitleFont(132);
   Graph_bkg9->GetZaxis()->SetLabelFont(132);
   Graph_bkg9->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg9->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg9->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg9);
   
   graph->Draw("l");
   
   Double_t feed 1 fill_fx10[154] = {
   0,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   99,
   100.5,
   102,
   102.75,
   103.5,
   104.25,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   114,
   114.75,
   115.5,
   115.875,
   116.25,
   116.625,
   117,
   117.375,
   117.75,
   118.125,
   118.5,
   118.875,
   119.25,
   120,
   120.75,
   121.5,
   123,
   123.75,
   124.5,
   125.25,
   126,
   127.5,
   128.25,
   129,
   129.75,
   130.5,
   130.875,
   131.25,
   131.625,
   132,
   132.375,
   132.75,
   133.125,
   133.5,
   134.25,
   135,
   135.75,
   136.5,
   138,
   138.75,
   139.5,
   140.25,
   141,
   141.75,
   142.5,
   143.25,
   144,
   144.75,
   145.5,
   146.25,
   147,
   148.5,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   300};
   Double_t feed 1 fill_fy10[154] = {
   0,
   7.907473e-09,
   2.057224e-08,
   5.228809e-08,
   1.298378e-07,
   3.149753e-07,
   7.464988e-07,
   1.728458e-06,
   3.909903e-06,
   8.640723e-06,
   1.86557e-05,
   3.935047e-05,
   8.108969e-05,
   0.000163252,
   0.0003210913,
   0.0006169866,
   0.001158244,
   0.002124231,
   0.003806102,
   0.006662487,
   0.01139382,
   0.01903618,
   0.03107185,
   0.04954865,
   0.07719223,
   0.1174877,
   0.1746983,
   0.2537827,
   0.3601742,
   0.4993916,
   0.6764873,
   0.8955287,
   1.160731,
   1.488825,
   1.970892,
   2.362638,
   2.967767,
   3.393542,
   3.93117,
   4.606625,
   5.447826,
   6.483201,
   7.739706,
   9.24033,
   11.00123,
   13.02871,
   15.31634,
   17.84259,
   20.56944,
   32.18109,
   34.84328,
   37.23606,
   38.30861,
   39.28872,
   40.17073,
   40.95058,
   41.62592,
   42.19616,
   42.66257,
   43.02819,
   43.29781,
   43.47788,
   43.60233,
   43.47899,
   43.19793,
   42.52896,
   42.29814,
   42.20673,
   42.27267,
   42.48306,
   43.14308,
   43.4411,
   43.59677,
   43.51885,
   43.1272,
   42.79377,
   42.36094,
   41.82508,
   41.18434,
   40.4387,
   39.58993,
   38.64154,
   37.59868,
   35.25745,
   32.63406,
   29.81089,
   26.87761,
   21.03361,
   18.27858,
   15.71627,
   13.38749,
   11.3164,
   9.511775,
   7.969225,
   6.674001,
   5.604033,
   4.732837,
   4.032072,
   3.473624,
   3.031124,
   2.402728,
   1.997631,
   1.504447,
   1.172755,
   0.9054844,
   0.6846433,
   0.5058955,
   0.3652147,
   0.2575811,
   0.177483,
   0.119475,
   0.07857316,
   0.05048341,
   0.0316884,
   0.01943252,
   0.0116422,
   0.006814254,
   0.003896535,
   0.002176788,
   0.001188039,
   0.0006334651,
   0.0003299831,
   0.0001679337,
   8.349517e-05,
   4.055663e-05,
   1.924596e-05,
   8.922664e-06,
   4.041352e-06,
   1.788282e-06,
   7.730763e-07,
   3.265021e-07,
   1.347183e-07,
   5.430561e-08,
   2.138651e-08,
   8.228339e-09,
   3.09287e-09,
   1.135765e-09,
   4.074668e-10,
   1.428148e-10,
   4.890254e-11,
   1.635938e-11,
   5.34662e-12,
   1.70714e-12,
   5.3252e-13,
   1.622856e-13,
   4.831714e-14,
   1.405399e-14,
   3.993698e-15,
   1.108736e-15,
   3.00717e-16,
   7.96829e-17,
   2.062763e-17,
   2.062763e-17,
   0};
   graph = new TGraph(154,feed 1 fill_fx10,feed 1 fill_fy10);
   graph->SetName("feed 1 fill");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillColor(8);
   graph->SetFillStyle(3001);
   graph->SetLineColor(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP1sPfill10 = new TH1F("Graph_feedsP1sPfill10","Projection of g+g+g+a",154,0,330);
   Graph_feedsP1sPfill10->SetMinimum(0);
   Graph_feedsP1sPfill10->SetMaximum(47.96256);
   Graph_feedsP1sPfill10->SetDirectory(0);
   Graph_feedsP1sPfill10->SetStats(0);
   Graph_feedsP1sPfill10->SetLineWidth(2);
   Graph_feedsP1sPfill10->SetMarkerStyle(20);
   Graph_feedsP1sPfill10->GetXaxis()->SetNdivisions(505);
   Graph_feedsP1sPfill10->GetXaxis()->SetLabelFont(132);
   Graph_feedsP1sPfill10->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP1sPfill10->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP1sPfill10->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP1sPfill10->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP1sPfill10->GetXaxis()->SetTitleFont(132);
   Graph_feedsP1sPfill10->GetYaxis()->SetLabelFont(132);
   Graph_feedsP1sPfill10->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP1sPfill10->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP1sPfill10->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP1sPfill10->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP1sPfill10->GetYaxis()->SetTitleFont(132);
   Graph_feedsP1sPfill10->GetZaxis()->SetLabelFont(132);
   Graph_feedsP1sPfill10->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP1sPfill10->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP1sPfill10->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP1sPfill10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 1 fill10);
   
   graph->Draw("f");
   
   Double_t feed 2 fill_fx11[136] = {
   0,
   0,
   3,
   6,
   9,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   70.5,
   72,
   73.5,
   75,
   76.5,
   78,
   79.5,
   81,
   82.5,
   84,
   85.5,
   87,
   88.5,
   90,
   93,
   94.5,
   96,
   97.5,
   98.25,
   99,
   99.75,
   100.5,
   101.25,
   102,
   102.75,
   103.5,
   104.25,
   105,
   105.75,
   106.5,
   107.25,
   108,
   108.75,
   109.5,
   110.25,
   111,
   111.75,
   112.5,
   114,
   115.5,
   117,
   120,
   121.5,
   123,
   124.5,
   126,
   127.5,
   129,
   130.5,
   132,
   133.5,
   135,
   136.5,
   138,
   139.5,
   141,
   144,
   147,
   150,
   153,
   156,
   159,
   162,
   165,
   168,
   171,
   174,
   177,
   180,
   183,
   186,
   189,
   192,
   195,
   198,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   300};
   Double_t feed 2 fill_fy11[136] = {
   0,
   5.881413e-08,
   1.538211e-07,
   3.912791e-07,
   9.680432e-07,
   2.329387e-06,
   5.451678e-06,
   1.240987e-05,
   2.747681e-05,
   5.917724e-05,
   0.0001239897,
   0.0002527889,
   0.0005017087,
   0.0009700166,
   0.001829208,
   0.003370827,
   0.006087706,
   0.01081867,
   0.01901689,
   0.03325418,
   0.05814885,
   0.1019835,
   0.1793026,
   0.3146337,
   0.5470146,
   0.7168269,
   0.9341328,
   1.209294,
   1.553702,
   1.979425,
   2.498678,
   3.12311,
   3.862914,
   4.725789,
   5.715814,
   6.832314,
   8.06881,
   9.412185,
   10.84217,
   13.84523,
   15.34398,
   16.78329,
   18.11677,
   18.72934,
   19.29833,
   19.81847,
   20.28482,
   20.69288,
   21.03863,
   21.31865,
   21.53012,
   21.67089,
   21.73954,
   21.73535,
   21.65838,
   21.50941,
   21.28996,
   21.00224,
   20.64915,
   20.23419,
   19.76143,
   19.23543,
   18.66116,
   17.38935,
   15.99112,
   14.51304,
   11.49589,
   10.03592,
   8.651277,
   7.365438,
   6.194648,
   5.148236,
   4.229327,
   3.43581,
   2.761446,
   2.19701,
   1.73138,
   1.352492,
   1.048135,
   0.8065664,
   0.6169346,
   0.3559907,
   0.2031441,
   0.1155352,
   0.06582776,
   0.03762649,
   0.02152591,
   0.01226625,
   0.006922315,
   0.003848156,
   0.002098177,
   0.001118558,
   0.0005818151,
   0.0002948762,
   0.0001455027,
   6.986756e-05,
   3.263919e-05,
   1.483206e-05,
   6.555866e-06,
   2.818444e-06,
   1.178505e-06,
   4.79284e-07,
   1.895797e-07,
   7.293358e-08,
   2.728976e-08,
   9.931349e-09,
   3.515225e-09,
   1.210136e-09,
   4.051833e-10,
   1.319487e-10,
   4.179219e-11,
   1.287423e-11,
   3.857303e-12,
   1.124042e-12,
   3.185792e-13,
   8.781903e-14,
   2.354486e-14,
   6.139598e-15,
   1.557112e-15,
   3.840929e-16,
   9.214861e-17,
   2.150194e-17,
   4.879807e-18,
   1.07712e-18,
   2.312393e-19,
   4.828314e-20,
   9.805408e-21,
   1.936743e-21,
   3.720615e-22,
   6.951743e-23,
   1.263307e-23,
   2.232854e-24,
   3.838381e-25,
   6.417592e-26,
   6.417592e-26,
   0};
   graph = new TGraph(136,feed 2 fill_fx11,feed 2 fill_fy11);
   graph->SetName("feed 2 fill");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillColor(4);
   graph->SetFillStyle(3001);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_feedsP2sPfill11 = new TH1F("Graph_feedsP2sPfill11","Projection of g+g+g+a",136,0,330);
   Graph_feedsP2sPfill11->SetMinimum(0);
   Graph_feedsP2sPfill11->SetMaximum(23.91349);
   Graph_feedsP2sPfill11->SetDirectory(0);
   Graph_feedsP2sPfill11->SetStats(0);
   Graph_feedsP2sPfill11->SetLineWidth(2);
   Graph_feedsP2sPfill11->SetMarkerStyle(20);
   Graph_feedsP2sPfill11->GetXaxis()->SetNdivisions(505);
   Graph_feedsP2sPfill11->GetXaxis()->SetLabelFont(132);
   Graph_feedsP2sPfill11->GetXaxis()->SetLabelOffset(0.01);
   Graph_feedsP2sPfill11->GetXaxis()->SetLabelSize(0.06);
   Graph_feedsP2sPfill11->GetXaxis()->SetTitleSize(0.072);
   Graph_feedsP2sPfill11->GetXaxis()->SetTitleOffset(0.95);
   Graph_feedsP2sPfill11->GetXaxis()->SetTitleFont(132);
   Graph_feedsP2sPfill11->GetYaxis()->SetLabelFont(132);
   Graph_feedsP2sPfill11->GetYaxis()->SetLabelOffset(0.01);
   Graph_feedsP2sPfill11->GetYaxis()->SetLabelSize(0.06);
   Graph_feedsP2sPfill11->GetYaxis()->SetTitleSize(0.072);
   Graph_feedsP2sPfill11->GetYaxis()->SetTitleOffset(0.95);
   Graph_feedsP2sPfill11->GetYaxis()->SetTitleFont(132);
   Graph_feedsP2sPfill11->GetZaxis()->SetLabelFont(132);
   Graph_feedsP2sPfill11->GetZaxis()->SetLabelSize(0.06);
   Graph_feedsP2sPfill11->GetZaxis()->SetTitleSize(0.072);
   Graph_feedsP2sPfill11->GetZaxis()->SetTitleOffset(1.2);
   Graph_feedsP2sPfill11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_feed 2 fill11);
   
   graph->Draw("f");
   
   Double_t sum_Norm[Delta_Mcorr]_fx12[169] = {
   -3,
   -3,
   0,
   0.375,
   0.75,
   1.125,
   1.5,
   1.875,
   2.25,
   2.625,
   3,
   3.375,
   3.75,
   4.5,
   6,
   9,
   10.5,
   12,
   15,
   18,
   21,
   24,
   27,
   30,
   33,
   36,
   39,
   42,
   45,
   48,
   51,
   54,
   57,
   60,
   63,
   66,
   69,
   72,
   75,
   78,
   81,
   84,
   87,
   90,
   93,
   96,
   97.5,
   99,
   100.5,
   102,
   105,
   108,
   111,
   114,
   117,
   120,
   123,
   126,
   129,
   132,
   135,
   135.75,
   136.5,
   137.25,
   138,
   138.75,
   139.5,
   141,
   141.75,
   142.125,
   142.5,
   142.875,
   143.25,
   143.625,
   144,
   144.375,
   144.75,
   145.5,
   146.25,
   147,
   147.75,
   148.5,
   149.25,
   150,
   150.75,
   151.5,
   152.25,
   153,
   156,
   156.75,
   157.5,
   157.875,
   158.25,
   158.625,
   159,
   159.75,
   160.5,
   161.25,
   162,
   163.5,
   164.25,
   165,
   165.75,
   166.5,
   167.25,
   168,
   168.75,
   169.5,
   171,
   172.5,
   174,
   175.5,
   177,
   178.5,
   180,
   181.5,
   182.25,
   183,
   183.75,
   184.5,
   185.25,
   186,
   186.75,
   187.5,
   189,
   190.5,
   192,
   193.5,
   195,
   196.5,
   198,
   199.5,
   201,
   204,
   207,
   210,
   213,
   216,
   219,
   222,
   225,
   228,
   231,
   234,
   237,
   240,
   243,
   246,
   249,
   252,
   255,
   258,
   261,
   264,
   267,
   270,
   273,
   276,
   279,
   282,
   285,
   288,
   291,
   294,
   297,
   300,
   300,
   303,
   303};
   Double_t sum_Norm[Delta_Mcorr]_fy12[169] = {
   0,
   130.1373,
   130.1373,
   389.3219,
   454.4147,
   500.1136,
   536.4104,
   565.87,
   591.4379,
   613.0302,
   630.1827,
   645.5739,
   657.2808,
   674.9964,
   698.9695,
   735.3114,
   754.5726,
   777.8042,
   823.411,
   865.1163,
   902.2669,
   935.2759,
   964.5998,
   990.8781,
   1014.591,
   1036.106,
   1055.715,
   1073.652,
   1090.108,
   1105.247,
   1119.205,
   1132.103,
   1144.053,
   1155.161,
   1165.541,
   1175.33,
   1184.724,
   1194.048,
   1203.914,
   1215.458,
   1230.581,
   1251.861,
   1281.644,
   1320.178,
   1363.651,
   1403.985,
   1419.94,
   1431.731,
   1438.807,
   1441.136,
   1434.274,
   1421.166,
   1414.611,
   1421.259,
   1435.369,
   1444.058,
   1442.155,
   1438.606,
   1443.982,
   1457.536,
   1478.414,
   1487.525,
   1500.212,
   1518.075,
   1542.871,
   1576.019,
   1617.731,
   1715.385,
   1758.33,
   1774.633,
   1786.217,
   1792.42,
   1792.905,
   1787.71,
   1777.237,
   1762.216,
   1743.619,
   1700.218,
   1655.913,
   1617.696,
   1589.583,
   1572.941,
   1567.494,
   1572.297,
   1586.335,
   1608.716,
   1638.596,
   1674.951,
   1844.873,
   1877.565,
   1899.074,
   1904.788,
   1906.87,
   1905.252,
   1899.98,
   1879.204,
   1846.906,
   1806.477,
   1761.651,
   1671.867,
   1631.512,
   1595.848,
   1565.269,
   1539.734,
   1518.947,
   1502.511,
   1490.014,
   1481.087,
   1472.82,
   1476.22,
   1490.89,
   1517.142,
   1555.29,
   1604.391,
   1660.48,
   1715.14,
   1738.182,
   1756.183,
   1767.702,
   1771.705,
   1767.715,
   1755.887,
   1736.979,
   1712.231,
   1651.409,
   1585.631,
   1523.943,
   1470.806,
   1427.144,
   1392.029,
   1363.924,
   1341.315,
   1322.937,
   1295.169,
   1275.289,
   1260.282,
   1248.404,
   1238.611,
   1230.252,
   1222.905,
   1216.289,
   1210.211,
   1204.533,
   1199.16,
   1194.018,
   1189.054,
   1184.228,
   1179.509,
   1174.873,
   1170.301,
   1165.778,
   1161.293,
   1156.836,
   1152.4,
   1147.98,
   1143.569,
   1139.165,
   1134.764,
   1130.364,
   1125.963,
   1121.56,
   1117.153,
   1112.741,
   1108.323,
   1103.9,
   1099.471,
   1099.471,
   1099.471,
   0};
   graph = new TGraph(169,sum_Norm[Delta_Mcorr]_fx12,sum_Norm[Delta_Mcorr]_fy12);
   graph->SetName("sum_Norm[Delta_Mcorr]");
   graph->SetTitle("Projection of g+g+g+a");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sum_NormoBDelta_McorrcB12 = new TH1F("Graph_sum_NormoBDelta_McorrcB12","Projection of g+g+g+a",169,-33.6,333.6);
   Graph_sum_NormoBDelta_McorrcB12->SetMinimum(0);
   Graph_sum_NormoBDelta_McorrcB12->SetMaximum(2097.557);
   Graph_sum_NormoBDelta_McorrcB12->SetDirectory(0);
   Graph_sum_NormoBDelta_McorrcB12->SetStats(0);
   Graph_sum_NormoBDelta_McorrcB12->SetLineWidth(2);
   Graph_sum_NormoBDelta_McorrcB12->SetMarkerStyle(20);
   Graph_sum_NormoBDelta_McorrcB12->GetXaxis()->SetNdivisions(505);
   Graph_sum_NormoBDelta_McorrcB12->GetXaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB12->GetXaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB12->GetXaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB12->GetXaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB12->GetYaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_sum_NormoBDelta_McorrcB12->GetYaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB12->GetYaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB12->GetYaxis()->SetTitleOffset(0.95);
   Graph_sum_NormoBDelta_McorrcB12->GetYaxis()->SetTitleFont(132);
   Graph_sum_NormoBDelta_McorrcB12->GetZaxis()->SetLabelFont(132);
   Graph_sum_NormoBDelta_McorrcB12->GetZaxis()->SetLabelSize(0.06);
   Graph_sum_NormoBDelta_McorrcB12->GetZaxis()->SetTitleSize(0.072);
   Graph_sum_NormoBDelta_McorrcB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_sum_NormoBDelta_McorrcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sum_Norm[Delta_Mcorr]12);
   
   graph->Draw("l");
   
   Double_t h_datah_fx3002[300] = {
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26.5,
   27.5,
   28.5,
   29.5,
   30.5,
   31.5,
   32.5,
   33.5,
   34.5,
   35.5,
   36.5,
   37.5,
   38.5,
   39.5,
   40.5,
   41.5,
   42.5,
   43.5,
   44.5,
   45.5,
   46.5,
   47.5,
   48.5,
   49.5,
   50.5,
   51.5,
   52.5,
   53.5,
   54.5,
   55.5,
   56.5,
   57.5,
   58.5,
   59.5,
   60.5,
   61.5,
   62.5,
   63.5,
   64.5,
   65.5,
   66.5,
   67.5,
   68.5,
   69.5,
   70.5,
   71.5,
   72.5,
   73.5,
   74.5,
   75.5,
   76.5,
   77.5,
   78.5,
   79.5,
   80.5,
   81.5,
   82.5,
   83.5,
   84.5,
   85.5,
   86.5,
   87.5,
   88.5,
   89.5,
   90.5,
   91.5,
   92.5,
   93.5,
   94.5,
   95.5,
   96.5,
   97.5,
   98.5,
   99.5,
   100.5,
   101.5,
   102.5,
   103.5,
   104.5,
   105.5,
   106.5,
   107.5,
   108.5,
   109.5,
   110.5,
   111.5,
   112.5,
   113.5,
   114.5,
   115.5,
   116.5,
   117.5,
   118.5,
   119.5,
   120.5,
   121.5,
   122.5,
   123.5,
   124.5,
   125.5,
   126.5,
   127.5,
   128.5,
   129.5,
   130.5,
   131.5,
   132.5,
   133.5,
   134.5,
   135.5,
   136.5,
   137.5,
   138.5,
   139.5,
   140.5,
   141.5,
   142.5,
   143.5,
   144.5,
   145.5,
   146.5,
   147.5,
   148.5,
   149.5,
   150.5,
   151.5,
   152.5,
   153.5,
   154.5,
   155.5,
   156.5,
   157.5,
   158.5,
   159.5,
   160.5,
   161.5,
   162.5,
   163.5,
   164.5,
   165.5,
   166.5,
   167.5,
   168.5,
   169.5,
   170.5,
   171.5,
   172.5,
   173.5,
   174.5,
   175.5,
   176.5,
   177.5,
   178.5,
   179.5,
   180.5,
   181.5,
   182.5,
   183.5,
   184.5,
   185.5,
   186.5,
   187.5,
   188.5,
   189.5,
   190.5,
   191.5,
   192.5,
   193.5,
   194.5,
   195.5,
   196.5,
   197.5,
   198.5,
   199.5,
   200.5,
   201.5,
   202.5,
   203.5,
   204.5,
   205.5,
   206.5,
   207.5,
   208.5,
   209.5,
   210.5,
   211.5,
   212.5,
   213.5,
   214.5,
   215.5,
   216.5,
   217.5,
   218.5,
   219.5,
   220.5,
   221.5,
   222.5,
   223.5,
   224.5,
   225.5,
   226.5,
   227.5,
   228.5,
   229.5,
   230.5,
   231.5,
   232.5,
   233.5,
   234.5,
   235.5,
   236.5,
   237.5,
   238.5,
   239.5,
   240.5,
   241.5,
   242.5,
   243.5,
   244.5,
   245.5,
   246.5,
   247.5,
   248.5,
   249.5,
   250.5,
   251.5,
   252.5,
   253.5,
   254.5,
   255.5,
   256.5,
   257.5,
   258.5,
   259.5,
   260.5,
   261.5,
   262.5,
   263.5,
   264.5,
   265.5,
   266.5,
   267.5,
   268.5,
   269.5,
   270.5,
   271.5,
   272.5,
   273.5,
   274.5,
   275.5,
   276.5,
   277.5,
   278.5,
   279.5,
   280.5,
   281.5,
   282.5,
   283.5,
   284.5,
   285.5,
   286.5,
   287.5,
   288.5,
   289.5,
   290.5,
   291.5,
   292.5,
   293.5,
   294.5,
   295.5,
   296.5,
   297.5,
   298.5,
   299.5};
   Double_t h_datah_fy3002[300] = {
   404,
   574,
   593,
   620,
   677,
   707,
   711,
   722,
   719,
   759,
   748,
   766,
   764,
   792,
   806,
   856,
   899,
   875,
   848,
   885,
   916,
   944,
   926,
   898,
   932,
   920,
   977,
   946,
   929,
   1027,
   1023,
   972,
   979,
   1007,
   1018,
   1029,
   1060,
   1092,
   986,
   1009,
   1071,
   1045,
   1081,
   1022,
   1073,
   1080,
   1125,
   1045,
   1058,
   1100,
   1108,
   1125,
   1091,
   1106,
   1119,
   1183,
   1088,
   1149,
   1147,
   1082,
   1171,
   1226,
   1157,
   1192,
   1170,
   1111,
   1262,
   1195,
   1221,
   1203,
   1187,
   1155,
   1242,
   1287,
   1206,
   1257,
   1205,
   1248,
   1226,
   1315,
   1218,
   1298,
   1202,
   1248,
   1195,
   1280,
   1287,
   1315,
   1332,
   1339,
   1332,
   1312,
   1292,
   1374,
   1332,
   1412,
   1397,
   1446,
   1408,
   1436,
   1521,
   1430,
   1462,
   1448,
   1405,
   1429,
   1457,
   1380,
   1451,
   1414,
   1384,
   1383,
   1402,
   1429,
   1512,
   1395,
   1411,
   1427,
   1402,
   1511,
   1428,
   1391,
   1421,
   1438,
   1421,
   1472,
   1455,
   1495,
   1472,
   1416,
   1475,
   1402,
   1500,
   1487,
   1484,
   1459,
   1479,
   1518,
   1548,
   1589,
   1769,
   1740,
   1774,
   1729,
   1782,
   1727,
   1668,
   1568,
   1584,
   1550,
   1594,
   1546,
   1667,
   1683,
   1801,
   1795,
   1855,
   1947,
   1938,
   1855,
   1861,
   1751,
   1688,
   1692,
   1641,
   1588,
   1495,
   1520,
   1521,
   1537,
   1493,
   1487,
   1464,
   1479,
   1521,
   1510,
   1472,
   1555,
   1638,
   1619,
   1642,
   1779,
   1796,
   1710,
   1793,
   1729,
   1789,
   1652,
   1696,
   1646,
   1533,
   1537,
   1595,
   1468,
   1461,
   1324,
   1397,
   1362,
   1367,
   1339,
   1384,
   1367,
   1298,
   1315,
   1222,
   1283,
   1300,
   1249,
   1280,
   1256,
   1209,
   1281,
   1225,
   1260,
   1210,
   1233,
   1221,
   1240,
   1175,
   1240,
   1223,
   1246,
   1188,
   1258,
   1196,
   1210,
   1202,
   1206,
   1187,
   1204,
   1285,
   1176,
   1262,
   1203,
   1238,
   1203,
   1216,
   1170,
   1175,
   1248,
   1271,
   1161,
   1208,
   1167,
   1205,
   1170,
   1167,
   1160,
   1202,
   1172,
   1127,
   1193,
   1151,
   1154,
   1150,
   1174,
   1212,
   1050,
   1147,
   1144,
   1117,
   1216,
   1128,
   1100,
   1167,
   1135,
   1119,
   1159,
   1211,
   1127,
   1136,
   1104,
   1145,
   1140,
   1167,
   1099,
   1186,
   1182,
   1164,
   1098,
   1134,
   1183,
   1154,
   1100,
   1127,
   1125,
   1092,
   1106,
   1142,
   1053,
   1201,
   1146,
   1144,
   1026,
   1097,
   1102,
   1106,
   1073,
   1059,
   1083};
   Double_t h_datah_felx3002[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fely3002[300] = {
   19.60597,
   23.46351,
   23.85672,
   24.40482,
   25.52403,
   26.09417,
   26.16927,
   26.37471,
   26.31884,
   27.05449,
   26.85416,
   27.18122,
   27.14507,
   27.64694,
   27.89454,
   28.76175,
   29.4875,
   29.08462,
   28.62473,
   29.25315,
   29.76962,
   30.22865,
   29.93436,
   29.47082,
   30.03277,
   29.83562,
   30.761,
   30.26118,
   29.9836,
   31.55074,
   31.48828,
   30.68092,
   30.79297,
   31.2372,
   31.41003,
   31.58193,
   32.06148,
   32.54921,
   30.90462,
   31.2687,
   32.22996,
   31.83033,
   32.38237,
   31.47264,
   32.26049,
   32.36716,
   33.04475,
   31.83033,
   32.03075,
   32.67002,
   32.79039,
   33.04475,
   32.53407,
   32.76034,
   32.95519,
   33.8984,
   32.48863,
   33.40059,
   33.37108,
   32.39757,
   33.72353,
   34.51785,
   33.51838,
   34.02897,
   33.70892,
   32.83542,
   35.02816,
   34.07239,
   34.44639,
   34.18789,
   33.95649,
   33.48897,
   34.74557,
   35.37827,
   34.23111,
   34.95772,
   34.21671,
   34.83058,
   34.51785,
   35.76638,
   34.40344,
   35.53124,
   34.17348,
   34.83058,
   34.07239,
   35.28058,
   35.37827,
   35.76638,
   36,
   36.09576,
   36,
   35.72499,
   35.44788,
   36.57088,
   36,
   37.07991,
   36.87981,
   37.52959,
   37.02666,
   37.39789,
   38.5032,
   37.31865,
   37.73938,
   37.55588,
   36.98666,
   37.30542,
   37.67394,
   36.65172,
   37.59528,
   37.10652,
   36.70551,
   36.69207,
   36.94663,
   37.30542,
   38.38766,
   36.85305,
   37.06661,
   37.27896,
   36.94663,
   38.3748,
   37.29219,
   36.79946,
   37.19947,
   37.42427,
   37.19947,
   37.86991,
   37.64774,
   38.16846,
   37.86991,
   37.1331,
   37.90898,
   36.94663,
   38.23306,
   38.06488,
   38.02597,
   37.70013,
   37.96102,
   38.46473,
   38.84781,
   39.3654,
   41.56245,
   41.2163,
   41.62185,
   41.08425,
   41.7167,
   41.0602,
   40.34422,
   39.10114,
   39.30264,
   38.87321,
   39.42806,
   38.82239,
   40.33197,
   40.52743,
   41.94114,
   41.87039,
   42.57261,
   43.62766,
   43.52556,
   42.57261,
   42.64221,
   41.34794,
   40.58832,
   40.63697,
   40.01234,
   39.35285,
   38.16846,
   38.49038,
   38.5032,
   38.70778,
   38.14259,
   38.06488,
   37.76552,
   37.96102,
   38.5032,
   38.36194,
   37.86991,
   38.93666,
   39.9753,
   39.73991,
   40.02468,
   41.68116,
   41.88219,
   40.85517,
   41.84678,
   41.08425,
   41.79953,
   40.14788,
   40.68556,
   40.07401,
   38.65674,
   38.70778,
   39.44058,
   37.81775,
   37.7263,
   35.89025,
   36.87981,
   36.40867,
   36.47634,
   36.09576,
   36.70551,
   36.47634,
   35.53124,
   35.76638,
   34.46069,
   35.32248,
   35.55898,
   34.84473,
   35.28058,
   34.94362,
   34.27427,
   35.29455,
   34.50357,
   35,
   34.28865,
   34.61766,
   34.44639,
   34.71718,
   33.78192,
   34.71718,
   34.47499,
   34.80227,
   33.971,
   34.97182,
   34.08685,
   34.28865,
   34.17348,
   34.23111,
   33.95649,
   34.20231,
   35.35038,
   33.7965,
   35.02816,
   34.18789,
   34.68878,
   34.18789,
   34.37478,
   33.70892,
   33.78192,
   34.83058,
   35.15459,
   33.57712,
   34.25989,
   33.66504,
   34.21671,
   33.70892,
   33.66504,
   33.56244,
   34.17348,
   33.73814,
   33.07454,
   34.04345,
   33.43008,
   33.47425,
   33.41534,
   33.76733,
   34.31738,
   31.90756,
   33.37108,
   33.32676,
   32.92529,
   34.37478,
   33.08943,
   32.67002,
   33.66504,
   33.19347,
   32.95519,
   33.54776,
   34.30302,
   33.07454,
   33.20831,
   32.73026,
   33.34154,
   33.26759,
   33.66504,
   32.65494,
   33.94198,
   33.88386,
   33.62111,
   32.63986,
   33.17863,
   33.8984,
   33.47425,
   32.67002,
   33.07454,
   33.04475,
   32.54921,
   32.76034,
   33.29719,
   31.95381,
   34.15905,
   33.35631,
   33.32676,
   31.53514,
   32.62476,
   32.70015,
   32.76034,
   32.26049,
   32.04612,
   32.41276};
   Double_t h_datah_fehx3002[300] = {
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5,
   0.5};
   Double_t h_datah_fehy3002[300] = {
   20.60597,
   24.46351,
   24.85672,
   25.40482,
   26.52403,
   27.09417,
   27.16927,
   27.37471,
   27.31884,
   28.05449,
   27.85416,
   28.18122,
   28.14507,
   28.64694,
   28.89454,
   29.76175,
   30.4875,
   30.08462,
   29.62473,
   30.25315,
   30.76962,
   31.22865,
   30.93436,
   30.47082,
   31.03277,
   30.83562,
   31.761,
   31.26118,
   30.9836,
   32.55074,
   32.48828,
   31.68092,
   31.79297,
   32.2372,
   32.41003,
   32.58193,
   33.06148,
   33.54921,
   31.90462,
   32.2687,
   33.22996,
   32.83033,
   33.38237,
   32.47264,
   33.26049,
   33.36716,
   34.04475,
   32.83033,
   33.03075,
   33.67002,
   33.79039,
   34.04475,
   33.53407,
   33.76034,
   33.95519,
   34.8984,
   33.48863,
   34.40059,
   34.37108,
   33.39757,
   34.72353,
   35.51785,
   34.51838,
   35.02897,
   34.70892,
   33.83542,
   36.02816,
   35.07239,
   35.44639,
   35.18789,
   34.95649,
   34.48897,
   35.74557,
   36.37827,
   35.23111,
   35.95772,
   35.21671,
   35.83058,
   35.51785,
   36.76638,
   35.40344,
   36.53124,
   35.17348,
   35.83058,
   35.07239,
   36.28058,
   36.37827,
   36.76638,
   37,
   37.09576,
   37,
   36.72499,
   36.44788,
   37.57088,
   37,
   38.07991,
   37.87981,
   38.52959,
   38.02666,
   38.39789,
   39.5032,
   38.31865,
   38.73938,
   38.55588,
   37.98666,
   38.30542,
   38.67394,
   37.65172,
   38.59528,
   38.10652,
   37.70551,
   37.69207,
   37.94663,
   38.30542,
   39.38766,
   37.85305,
   38.06661,
   38.27896,
   37.94663,
   39.3748,
   38.29219,
   37.79946,
   38.19947,
   38.42427,
   38.19947,
   38.86991,
   38.64774,
   39.16846,
   38.86991,
   38.1331,
   38.90898,
   37.94663,
   39.23306,
   39.06488,
   39.02597,
   38.70013,
   38.96102,
   39.46473,
   39.84781,
   40.3654,
   42.56245,
   42.2163,
   42.62185,
   42.08425,
   42.7167,
   42.0602,
   41.34422,
   40.10114,
   40.30264,
   39.87321,
   40.42806,
   39.82239,
   41.33197,
   41.52743,
   42.94114,
   42.87039,
   43.57261,
   44.62766,
   44.52556,
   43.57261,
   43.64221,
   42.34794,
   41.58832,
   41.63697,
   41.01234,
   40.35285,
   39.16846,
   39.49038,
   39.5032,
   39.70778,
   39.14259,
   39.06488,
   38.76552,
   38.96102,
   39.5032,
   39.36194,
   38.86991,
   39.93666,
   40.9753,
   40.73991,
   41.02468,
   42.68116,
   42.88219,
   41.85517,
   42.84678,
   42.08425,
   42.79953,
   41.14788,
   41.68556,
   41.07401,
   39.65674,
   39.70778,
   40.44058,
   38.81775,
   38.7263,
   36.89025,
   37.87981,
   37.40867,
   37.47634,
   37.09576,
   37.70551,
   37.47634,
   36.53124,
   36.76638,
   35.46069,
   36.32248,
   36.55898,
   35.84473,
   36.28058,
   35.94362,
   35.27427,
   36.29455,
   35.50357,
   36,
   35.28865,
   35.61766,
   35.44639,
   35.71718,
   34.78192,
   35.71718,
   35.47499,
   35.80227,
   34.971,
   35.97182,
   35.08685,
   35.28865,
   35.17348,
   35.23111,
   34.95649,
   35.20231,
   36.35038,
   34.7965,
   36.02816,
   35.18789,
   35.68878,
   35.18789,
   35.37478,
   34.70892,
   34.78192,
   35.83058,
   36.15459,
   34.57712,
   35.25989,
   34.66504,
   35.21671,
   34.70892,
   34.66504,
   34.56244,
   35.17348,
   34.73814,
   34.07454,
   35.04345,
   34.43008,
   34.47425,
   34.41534,
   34.76733,
   35.31738,
   32.90756,
   34.37108,
   34.32676,
   33.92529,
   35.37478,
   34.08943,
   33.67002,
   34.66504,
   34.19347,
   33.95519,
   34.54776,
   35.30302,
   34.07454,
   34.20831,
   33.73026,
   34.34154,
   34.26759,
   34.66504,
   33.65494,
   34.94198,
   34.88386,
   34.62111,
   33.63986,
   34.17863,
   34.8984,
   34.47425,
   33.67002,
   34.07454,
   34.04475,
   33.54921,
   33.76034,
   34.29719,
   32.95381,
   35.15905,
   34.35631,
   34.32676,
   32.53514,
   33.62476,
   33.70015,
   33.76034,
   33.26049,
   33.04612,
   33.41276};
   grae = new TGraphAsymmErrors(300,h_datah_fx3002,h_datah_fy3002,h_datah_felx3002,h_datah_fehx3002,h_datah_fely3002,h_datah_fehy3002);
   grae->SetName("h_datah");
   grae->SetTitle("Histogram of datah_plot__Delta_Mcorr");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_datah3002 = new TH1F("Graph_h_datah3002","Histogram of datah_plot__Delta_Mcorr",300,0,330);
   Graph_h_datah3002->SetMinimum(223.6707);
   Graph_h_datah3002->SetMaximum(2152.351);
   Graph_h_datah3002->SetDirectory(0);
   Graph_h_datah3002->SetStats(0);
   Graph_h_datah3002->SetLineWidth(2);
   Graph_h_datah3002->SetMarkerStyle(20);
   Graph_h_datah3002->GetXaxis()->SetNdivisions(505);
   Graph_h_datah3002->GetXaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_datah3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_datah3002->GetXaxis()->SetTitleFont(132);
   Graph_h_datah3002->GetYaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_datah3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_datah3002->GetYaxis()->SetTitleFont(132);
   Graph_h_datah3002->GetZaxis()->SetLabelFont(132);
   Graph_h_datah3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_datah3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_datah3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_datah3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_datah3002);
   
   grae->Draw("zp");
   
   TH1D *frame_5590d90__2 = new TH1D("frame_5590d90__2"," ",100,0,300);
   frame_5590d90__2->SetBinContent(1,2091.209);
   frame_5590d90__2->SetMaximum(2100);
   frame_5590d90__2->SetEntries(1);
   frame_5590d90__2->SetDirectory(0);
   frame_5590d90__2->SetStats(0);
   frame_5590d90__2->SetLineWidth(2);
   frame_5590d90__2->SetMarkerStyle(20);
   frame_5590d90__2->GetXaxis()->SetTitle("#it{m}(#it{#Lambda}_{c}^{+}#it{K}^{#minus}) - #it{m}(#it{#Lambda}_{c}^{+}) - #it{m}(#it{K}^{#minus}) [MeV]");
   frame_5590d90__2->GetXaxis()->SetNdivisions(505);
   frame_5590d90__2->GetXaxis()->SetLabelFont(132);
   frame_5590d90__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5590d90__2->GetXaxis()->SetLabelSize(0.06);
   frame_5590d90__2->GetXaxis()->SetTitleSize(0.072);
   frame_5590d90__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5590d90__2->GetXaxis()->SetTitleFont(132);
   frame_5590d90__2->GetYaxis()->SetTitle("Candidates / (1 MeV)");
   frame_5590d90__2->GetYaxis()->SetNdivisions(505);
   frame_5590d90__2->GetYaxis()->SetLabelFont(132);
   frame_5590d90__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5590d90__2->GetYaxis()->SetLabelSize(0.06);
   frame_5590d90__2->GetYaxis()->SetTitleSize(0.072);
   frame_5590d90__2->GetYaxis()->SetTitleOffset(1.1);
   frame_5590d90__2->GetYaxis()->SetTitleFont(132);
   frame_5590d90__2->GetZaxis()->SetLabelFont(132);
   frame_5590d90__2->GetZaxis()->SetLabelSize(0.06);
   frame_5590d90__2->GetZaxis()->SetTitleSize(0.072);
   frame_5590d90__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5590d90__2->GetZaxis()->SetTitleFont(132);
   frame_5590d90__2->Draw("AXISSAME");
   TText *text = new TText(0.75,0.85,"LHCb");
   text->SetNDC();
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.775,0.8,"(b)");
   text->SetNDC();
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   c1_Data->Modified();
   c1_Data->cd();
   c1_Data->SetSelected(c1_Data);
}


==> figs/Fig2c.C <==
void Legend_new()
{
//=========Macro generated from canvas: c2_Data/
//=========  (Sun Mar 29 14:13:02 2020) by ROOT version 6.18/04
   TCanvas *c2_Data = new TCanvas("c2_Data", "",20,43,600,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2_Data->Range(0,0,1,1);
   c2_Data->SetFillColor(0);
   c2_Data->SetBorderMode(0);
   c2_Data->SetBorderSize(2);
   c2_Data->SetTickx(1);
   c2_Data->SetTicky(1);
   c2_Data->SetLeftMargin(0.14);
   c2_Data->SetRightMargin(0.05);
   c2_Data->SetTopMargin(0.05);
   c2_Data->SetBottomMargin(0.16);
   c2_Data->SetFrameLineWidth(2);
   c2_Data->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0,0.15,1,0.98,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.084);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("model 1","#it{#Xi}_{c}(2923)^{0}#rightarrow#it{#Lambda}_{c}^{+}#it{K}^{#minus}","L");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model 2","#it{#Xi}_{c}(2939)^{0}#rightarrow#it{#Lambda}_{c}^{+}#it{K}^{#minus}","L");

   ci = TColor::GetColor("#990000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model 3","#it{#Xi}_{c}(2965)^{0}#rightarrow#it{#Lambda}_{c}^{+}#it{K}^{#minus}","L");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("feed 3","#it{#Xi}_{c}(2923)^{+}#rightarrow#it{#Lambda}_{c}^{+}#it{K}^{#minus}#color[14]{#it{#pi}^{+}}","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("feed 2","#it{#Xi}_{c}(3055)^{+}#rightarrow#color[15]{#it{#Sigma}_{c}^{++}(#rightarrow}#it{#Lambda}_{c}^{+}#color[15]{#it{#pi}^{+})}#it{K}^{#minus}","L");
   entry->SetLineColor(9);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("feed 2 fill","#it{#Xi}_{c}(3055)^{0}#rightarrow#color[15]{#it{#Sigma}_{c}^{+}(#rightarrow}#it{#Lambda}_{c}^{+}#color[15]{#it{#pi}^{0})}#it{K}^{#minus}","F");
   entry->SetFillColor(4);
   entry->SetFillStyle(3001);
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("feed 1","#it{#Xi}_{c}(3080)^{+}#rightarrow#color[15]{#it{#Sigma}_{c}^{++}(#rightarrow}#it{#Lambda}_{c}^{+}#color[15]{#it{#pi}^{+})}#it{K}^{#minus}","L");
   entry->SetLineColor(8);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("feed 1 fill","#it{#Xi}_{c}(3080)^{0}#rightarrow#color[15]{#it{#Sigma}_{c}^{+}(#rightarrow}#it{#Lambda}_{c}^{+}#color[15]{#it{#pi}^{0})}#it{K}^{#minus}","F");
   entry->SetFillColor(8);
   entry->SetFillStyle(3001);
   entry->SetLineColor(8);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg","Background","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model 4","Additional component","L");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c2_Data->Modified();
   c2_Data->cd();
   c2_Data->SetSelected(c2_Data);
}

